Nonlocal-in-time tail effects in gravitational scattering to fifth Post-Minkowskian and tenth self-force orders

Using the worldline effective field theory formalism, we derive the nonlocal-in-time conservative contributions arising from tail effects in gravitational scattering to fifth Post-Minkowskian (5PM) and tenth self-force (10SF) orders. The result features multiple polylogarithms of up to weight three. This challenging computation relies on state-of-the-art integration techniques, including a novel integration-by-parts algorithm: the Sparse Integral Reducer (SpideR). We find perfect agreement in the overlap with all existing literature through sixth post-Newtonian order. The results presented here provide a key ingredient for isolating the local-in-time component of the conservative two-body dynamics of binary inspirals at 5PM order.

==> anc/ancillary_PN.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Ancillary PN*)


(*
Ancillary file for the paper "Nonlocal-in-time tail effects in gravitational scattering
to fifth Post-Minkowskian and tenth self-force orders" by C. Dlapa, G. K\[ADoubleDot]lin, Z. Liu, and R.A. Porto.


This file contains machine-readable answers for 
- the PM-coefficients of the nonlocal-in-time contributions to the scattering angle introduced in Eq.(2) 
as \chi_b^{(n)} and \chi_b^{(n)log} (@4PM to 30SF, @5PM to 10SF) expanded to 30PN order. [Keeping the exact definition as in Eq. (2)] 
- and the 5PM coefficient of the nonlocal-in-time contributions to the scattering angle in terms of the reduced angular momentum up to 30PN order, [cf.the same quantity quoted to 10PN order in Eq.(9)]


Variables used:
- g = \gamma = u1.u2, scalar product of incoming velocities (we use the mostly negative metric convention)
- v = v_\infty = Sqrt[g^2-1]: the incoming velocity at infinity
- nu = m1 m2/M^2: symmetric mass ratio, introduced after Eq.(2) (m2<m1)
- Gamma = \Gamma = E/M = Sqrt[1+2nu(g - 1)], introduced after Eq.(2)
- j = J/(G M^2 nu) the reduced angular momentum, with J the angular momentum.
*)


(*The PM-coefficients of the nonlocal-in-time contributions to the scattering angle to 5PM/30PN (@4PM to 30SF, @5PM to 10SF)*)
chibNLoc[1] = 0;
chibNLoc[2] = 0;
chibNLoc[3] = 0;
chibNLoc[4] = Gamma Pi (-((39346913 nu^27 v^52)/138240960)+nu^17 (-((1867519 v^32)/4037440)+(22004149 v^34)/14222208-(42829358689973 v^36)/11568912875520+(60915584746882207 v^38)/7959412058357760-(13504894011986727521 v^40)/955129447002931200+(1064173213915926829643 v^42)/44891084009137766400-(701174406795495299676390419 v^44)/19145867765561220818534400+(1109436829260816406785328913 v^46)/20974211894524724788592640-(4823339618819876314261917837509 v^48)/66697993824588624827724595200+(59022350990777710407191121749186231 v^50)/624359920191974117012329935667200-(223973156992496235272628701344508903 v^52)/1880425171401710281825370159185920)+nu^18 ((16445981 v^34)/37777740-(38783704907 v^36)/24782197440+(2016457544919 v^38)/516671267840-(67847630412277153 v^40)/8184072882585600+(6031913961894576619 v^42)/384651425481523200-(146871026428621950347 v^44)/5458221132624691200+(124057829279695467894945 v^46)/2916485233105203888128-(241539642336708876301128347083 v^48)/3844669915291994594633318400+(163273425808113997093598627717683 v^50)/1860820239001325383802526105600-(40070710286539048064101502173686493 v^52)/342390923976243870619664803430400)+nu^16 ((27323463 v^30)/55378400-(1352985367 v^32)/886054400+(107569276233037 v^34)/30685835980800-(56828283670203139 v^36)/8051963361361920+(176344793074661153233 v^38)/13849376981542502400-(124826780342178551521 v^40)/5988919775802163200+(6361738717607348665582613 v^42)/202343354665187829350400-(91331130554526739050442948567 v^44)/2058414270990094179709747200+(471317890303370030594562572963 v^46)/7943057422173539893468200960-(333485909245074099316588892266890053 v^48)/4389439438925393792329107426508800+(1140464910555836810087366002690226311 v^50)/12146876434762096029086838161408000-(3687430775434072619944049681862099568049 v^52)/32719397982389758903761440769835008000)+nu^19 (-((163461173 v^36)/397575360)+(216201859849 v^38)/136765923840-(1604795859509 v^40)/390759782400+(4831311158202937 v^42)/538727486668800-(102689005497572771611 v^44)/5913072893676748800+(62582723367473608393 v^46)/2053220204783075328-(201576959471927440083966581 v^48)/4091657224091712513638400+(92480175778346794305119965961 v^50)/1243863796123880604146073600-(468825806246474322666229694157 v^52)/4422626830662686592519372800)+nu^15 (-((316178507 v^28)/598086720)+(50369947337 v^30)/33492856320-(65706141435083 v^32)/19827770941440+(462480285298919 v^34)/71106488893440-(30993438190324544579 v^36)/2705459689417605120+(1547627675291977690283 v^38)/84607103014514196480-(20438675673587862866750933 v^40)/759433356658279427604480+(14367755497131173875005948557 v^42)/387527992854767730771886080-(23558465818296248349595476026291 v^44)/486115114237020641480253898752+(493899461768905998518013371731403 v^46)/8131380092691981639306065215488-(9980588338938270809984764127937307 v^48)/135629628611384744888503998873600+(578823437403174678114304420384177016101 v^50)/6674757188407510816367333917046341632-(106678491109485176301714124362079227053551 v^52)/1067961150145201730618773426727414661120)+nu^20 ((1004108907 v^38)/2577929120-(4144649242073 v^40)/2598552552960+(162108348212441 v^42)/37579067688960-(5829866749215950593 v^44)/601866348106383360+(174631193603051081373 v^46)/9094869260274237440-(3392133207372553479791 v^48)/98456797438883659776+(7021230317216782301966407 v^50)/123399186123400853585920-(39470765955495140145495844559 v^52)/450160230978166313881436160)+nu^14 ((4790719 v^26)/8414640-(229719519979 v^28)/155502547200+(38916353014093 v^30)/12440203776000-(6790320011031731 v^32)/1133015482368000+(213240435643067519 v^34)/20700499083264000-(805216068436341989591 v^36)/50244251374898380800+(134990549387744106158895271 v^38)/5876567640808114618368000-(15384401013114264629119380247 v^40)/498551598922511677390848000+(2480640774538682972377246706263 v^42)/62973298838899756250431488000-(501411732220152545863184843423723921 v^44)/10382029939776369414471136837632000+(380944606778953568095585206624189361 v^46)/6644499161456876425261527576084480-(3736031578270173191968116061217189758669 v^48)/56345352889154312086217753845196390400+(930505703343066477561529374128110056936481 v^50)/12395977635613948658967905845943205888000-(4140085934726574836522240128962639361677061 v^52)/49583910542455794635871623383772823552000)+nu^13 (-((17772677 v^24)/28814400)+(2260672157 v^26)/1563181200-(51948097180921 v^28)/17607673036800+(7784006367037991 v^30)/1408613842944000-(2282121880199474101 v^32)/246379366711296000+(4221930366876042097 v^34)/301130337091584000-(3781646172951217700251121 v^36)/193432637908531858636800+(92401445815215227547015971183 v^38)/3612216346771897794428928000-(19335070013979235158693227717003 v^40)/606852346257678829464059904000+(544574852347046901795984411198637 v^42)/14261030137055452492405407744000-(119425309995397790055726284009989541 v^44)/2690080632168775880672683229184000+(175281190947160418795639641288315513 v^46)/3479934094380033479678705113497600-(140736877795836572414683977510704153 v^48)/2511885201130299448820531567001600+(35982542271953409700550041956377496921641 v^50)/586791840739121830010315069630447616000-(4655534497101334697521687056744489590767 v^52)/70306856494088329862987059034062848000)+nu^21 (-((122120363 v^40)/330033600)+(349138888831 v^42)/217162108800-(880103607112343 v^44)/194577249484800+(19303883573328009 v^46)/1848175017328640-(435931619765400894871 v^48)/20570187942867763200+(6394709701431165946291 v^50)/164561503542942105600-(110198990288130204037051 v^52)/1681569649648887398400)+nu^12 ((25741003 v^22)/38253600-(25017643603 v^24)/17749670400+(54670837213 v^26)/19651420800-(1318106575902883 v^28)/258245871206400+(7834078417206961279 v^30)/940014971191296000-(61421178413772220517 v^32)/5013413179686912000+(837183245792147416367459 v^34)/50454990240369082368000-(10624955414158272890556550637 v^36)/503096798684768194107801600+(2147199294444913109553704559881 v^38)/83741273587529157470846976000-(11221960799707464855600669692666173 v^40)/373821045294730158949860900864000+(2400834957445753955096799337750932871 v^42)/70278356515409269882573849362432000-(5753471086779564128654513366115195583 v^44)/151368767879343042824005214011392000+(1803624513814716449255774088249679411 v^46)/43427177543314969527438737261199360-(59696106639634311079047948245718616126903 v^48)/1334951437681502163273466783409268326400+(317507955742670234658747452543271921175877 v^50)/6674757188407510816367333917046341632000-(823068889849603582144072483350546968597497 v^52)/16430171540695411240288821949652533248000)+nu^22 ((29433937 v^42)/83523888-(530170947371 v^44)/327413640960+(140549144709263 v^46)/29685503447040-(18680097226461809461 v^48)/1661438256923934720+(214585124680372589821 v^50)/9190935038302617600-(717871824606566973349679 v^52)/16415009978408475033600)+nu^11 (-((18115257 v^20)/24472000)+(7217353153 v^22)/5285952000-(3220781901443 v^24)/1226340864000+(791093369594827 v^26)/167272893849600-(1161245080472979413 v^28)/154634497425408000+(2925415054028581981 v^30)/273458900710195200-(1468929902623026728123051 v^32)/104579434316401370726400+(62491356171716451594739 v^34)/3598432148521337487360-(45072997207804889450873494069 v^36)/2195331485169897574288588800+(29532742545268671613155833787083 v^38)/1258656718164074609258790912000-(35509864218968924002597292075933 v^40)/1359349255617200577999494184960+(12663586875520801690842120647551183 v^42)/444448104445276015067660707430400-(4730495137335266709588824610698347 v^44)/154715988790679866866796484100096+(74147793426773413670069152884643564151 v^46)/2289796634102062029628587964681420800-(20588504631568792735346500212052558027663 v^48)/606796108037046437851575810640576512000+(4785126319153176528858963426212892781519 v^50)/135786541658639762316436545038450688000-(6702417363388444235746424367891653543428531 v^52)/184466016843262117106879046434735259648000)+nu^23 (-((351769387 v^44)/1045746240)+(695359156897 v^46)/426664465920-(1790189768307337 v^48)/361811467100160+(1923355188352728989 v^50)/159197045524070400-(32304637056943285281769 v^52)/1258293447822252441600)+nu^10 ((129407 v^18)/157320-(1964181311 v^20)/1497686400+(76636274089 v^22)/30809548800-(9697167895263007 v^24)/2201527119052800+(481544313424865711 v^26)/70977234318262272-(106070003059850959411 v^28)/11356357490921963520+(150894056607275674921667 v^30)/12719120389832599142400-(38952693501681199560345523 v^32)/2738079734829417706291200+(72999215760337873577537693 v^34)/4462055864166458484326400-(3133213733911804440397646953 v^36)/171808551013296331900846080+(134937285723246983024420020416797 v^38)/6796746278086002889997470924800-(90019903533480546510385187903 v^40)/4242001109743175465749708800+(64840768981003862262241529624863 v^42)/2899945078650027899732254261248-(4727822539351533696940488192386807 v^44)/202996155505501952981257798287360+(935672200832544221198054375307611785483 v^46)/38926542779735054503685995399584153600-(15629864252185983293811368242247354494057 v^48)/634802082254140888829340848054756966400+(1654797372567844438311733408717625439795539 v^50)/66019416554430652438251448197694724505600-(442284071295994990555292356495639179779977 v^52)/17421790479641422171205243274391663411200)+nu^9 (-((2008903 v^16)/2170560)+(2615015 v^18)/2102016-(252577773363 v^20)/106502144000+(2092509143059679 v^22)/506098188288000-(9394555318469113777 v^24)/1526392135876608000+(760930083416494793 v^26)/93237746230886400-(1049187577935284665273 v^28)/104878337578500096000+(5730584795513060492942141 v^30)/493347699969264451584000-(2606020955846565297755532133 v^32)/200792513887490631794688000+(45301770959781571045497465829 v^34)/3212680222199850108715008000-(27258272759090368630350241199 v^36)/1816826056692329026997452800+(113904049758946958934033913924211 v^38)/7249862696625069749330635653120-(14438465046145691952652973165611 v^40)/888463565762876194770911232000+(378169420217164097703392767669170467 v^42)/22716236449425218547902658379776000-(672747571767346098882093605923325833 v^44)/39753413786494132458829652164608000+(709900264643197708784646666706593191873 v^46)/41521645631717391470598395092889763840-(59097027616432439131248507494401410164767 v^48)/3438511278876596481158929593629933568000+(7573131144700350841525884424633478746872281 v^50)/440129443696204349588342987984631496704000-(287146796911758674091601311009733710387750947 v^52)/16724918860455765284357033543415996874752000)+nu^24 ((59601823 v^46)/185240160-(78373265219 v^48)/47808069120+(2497788242741003 v^50)/483817659494400-(3812178168333146911 v^52)/294161136972595200)+nu^8 ((995101 v^14)/940576-(365737417 v^16)/316033536+(133087638643 v^18)/58150170624-(10044436758312571 v^20)/2558607507456000+(1035025109181024083 v^22)/184219740536832000-(610892642023299252611 v^24)/85477959609090048000+(17873351830875663026161 v^26)/2119853398305433190400-(9552023806979835912631 v^28)/1009453999193063424000+(13921006289584946924650777 v^30)/1356706174915477241856000-(4360283590256989295349566753 v^32)/401585027774981263589376000+(33667600565378648717364558899 v^34)/2983203063471289386663936000-(141578230345691248326368030927 v^36)/12231132560232286485322137600+(692284711859948438944480843813061 v^38)/58905134410078691713311414681600-(166053681864969961964927699361907 v^40)/14025032002399688503169384448000+(20839483721611518432326232566392471 v^42)/1757804010967427625730562850816000-(198555983783227123007312200956494071 v^44)/16806321275591015348448308232192000+(3915781937502498770703554301302301773 v^46)/333857863194165072438012825462374400-(39164094752548604390327673601850293912559 v^48)/3373633707577038056986119601297293312000+(16395921068930551867239293082175942303907411 v^50)/1430420692012664136162114710950052364288000-(27908383187080192497450661721090165632739861 v^52)/2470726649840056235189107228004635901952000)+nu^7 (-((960529 v^12)/777920)+(861958717 v^14)/827706880-(1879743539 v^16)/833495040+(83110615512173 v^18)/21930921492480-(90831441795645739 v^20)/17544737193984000+(2647338894815405149 v^22)/421073692655616000-(86909490591685370663 v^24)/12211137087012864000+(37339230609925996287343 v^26)/4845379196126704435200-(479711375554034414534167 v^28)/59221301285993054208000+(142284089062011269969981923 v^30)/17055734770365999611904000-(5343586455043868645936977999 v^32)/631062186503541985640448000+(69770063497395454520948704451 v^34)/8203808424546045813325824000-(1520408361136514603011231389917 v^36)/179389944216740201784724684800+(41455772676981082190581237200259 v^38)/4936811264844690353115623325696-(494673302790042338313041997596879 v^40)/59719491106992222013495443456000+(1259696670810332554697084178044082803 v^42)/154686752965133631064289530871808000-(12970529072689055556162136510273215767 v^44)/1624210906133903126175040074153984000+(2367703756485173181168180414901545179737 v^46)/302938537006917703076304617259348787200-(4292269121349232869367298422149786390726347 v^48)/561950986147832339206545065016092000256000+(16760179800744589766954762527749196597219013 v^50)/2247803944591329356826180260064368001024000-(177486787738378026827765299277014311772596941 v^52)/24404728541277290159827099966413138296832000)+nu^25 (-((204742411 v^48)/664000960)+(6878742999 v^50)/4173720320-(35098655671811 v^52)/6525313597440)+nu^6 ((152653 v^10)/102960-(172249237 v^12)/196035840+(137128153681 v^14)/59594895360-(7145744705999 v^16)/1907036651520+(65315467297967 v^18)/13495951687680-(13984546398795521 v^20)/2506391027712000+(7631105042875837421 v^22)/1263221077966848000-(141984014550144200047 v^24)/22543637699100672000+(5481249977851235223161 v^26)/855066916963536076800-(10267461108670592530243363 v^28)/1598975134721812463616000+(325562828996095036915145191 v^30)/51167204311097998835712000-(113905062934702609350640997 v^32)/18203716918371403431936000+(301286224926218721440998703549 v^34)/49222850547276274879954944000-(59631324064443999902665824367 v^36)/9996962835607813102554316800+(32198993636915424075950402362626827 v^38)/5553912672950276647255076241408000-(1952306843052164635634424079203689 v^40)/347119542059392290453442265088000+(7586349629797225572285010407905767579 v^42)/1392180776686202679578605777846272000-(1606496112926686043053003449912773377 v^44)/304539544900106836157820013903872000+(690847404283801622305387041182578729897 v^46)/135355516535005782225582914094602649600-(130045027428567945093886279687578787278889 v^48)/26341452475679640900306799922629312512000+(2012425609686020891209415809347806400123883 v^50)/421463239610874254404908798762069000192000-(2366895157620680240321152650581559406861884437 v^52)/512499299366823093356369099294675904233472000)+nu^5 (-((1783291 v^8)/960960)+(3650939 v^10)/5765760-(4455044629 v^12)/1792327680+(14644938005791 v^14)/3814073303040-(123642463370221 v^16)/26698513121280+(3806188996452919 v^18)/755773294510080-(510597054197452549 v^20)/98250528286310400+(6406132312462626077 v^22)/1230267484628582400-(10112066333587780337 v^24)/1972568298671308800+(203184599187221289098761 v^26)/40701185247464317255680-(5403921178281950486189233 v^28)/1119282594305268724531200+(666056985571758571696402639 v^30)/143268172071074396739993600-(47332146839493433575594119321 v^32)/10601844733259505358759526400+(674220227291660944994282619031 v^34)/157513121751284079615855820800-(222520691551384044802418091971 v^36)/54269226821870985413866291200+(15264788152552792841220510294121121 v^38)/3887738871065193653078553368985600-(11693880536779977672800438766534391 v^40)/3110191096852154922462842695188480+(7019124478249807552423772643012786599 v^42)/1949053087360683751410048088984780800-(188327810102042566251188182815769044709 v^44)/54573486446099145039481346491573862400+(73669290300393463250702575720684606838947 v^46)/22265982470008451176108389368562135859200-(3745833086689789172127755355968491932134059 v^48)/1180097070910447912333744636533793200537600+(140335795491889517401476657358308567590039 v^50)/46052568620895528286194912645221198069760-(144865326856668387899557385405299314500167171 v^52)/49482690973348436599925292345692845925990400)+nu^4 ((275239 v^6)/110880-(5049991 v^8)/23063040+(1360552183 v^10)/461260800-(14522432329 v^12)/3485081600+(2098374972677 v^14)/454056345600-(50264838254489 v^16)/10679405248512+(5149863858980947 v^18)/1116483275980800-(7284239840479807 v^20)/1642985422848000+(298397675800533472243 v^22)/70740380366143488000-(1683690024496759429 v^24)/421766248071168000+(383422365368628515450611 v^26)/101752963118660793139200-(39773103057738415653367441 v^28)/11192825943052687245312000+(1200220653080543948422587391 v^30)/358170430177685991849984000-(83805928369314351007636552631 v^32)/26504611833148763396898816000+(1176004786447987336829244540451 v^34)/393782804378210199039639552000-(4559343813522821521159975295701 v^36)/1614509497950661816062522163200+(2598789129673822623380342247545099 v^38)/971934717766298413269638342246400-(24639510092796628357153292410136003 v^40)/9719347177662984132696383422464000+(202203762289310221040772787788543857 v^42)/84010908937960506526295176249344000-(156098534295893974491789479970203363687 v^44)/68216858057623931299351683114467328000+(24252563846814686846396253761008068026987 v^46)/11132991235004225588054194684281067929600-(395258390141310700873947708570112471587881 v^48)/190338237243620631021571715569966645248000+(23390271919461102618908914985348737167834481 v^50)/11800970709104479123337446365337932005376000-(6795252038125803694957123478125191721488249941 v^52)/3587495095567761653494583695062731329634304000)+nu^26 ((143754767 v^50)/485639000-(733528060301 v^52)/442902768000)+nu^3 (-((10843 v^4)/2880)-(1135399 v^6)/1774080-(95188061 v^8)/23063040+(6201518299 v^10)/1230028800-(5413325481 v^12)/1072332800+(60753896418883 v^14)/12713577676800-(78887541287257 v^16)/17799008747520+(44543819900298167 v^18)/10916725365145600-(613991758275721753 v^20)/163750880477184000+(487856614753300125763 v^22)/141480760732286976000-(13037045715121091356501 v^24)/4102942061236322304000+(29870561080115232157619 v^26)/10175296311866079313920-(801103472811507736484791 v^28)/294548051132965453824000+(1810223623904996957585001061 v^30)/716340860355371983699968000-(9601126465595918967766574657 v^32)/4077632589715194368753664000+(1732524695148455003405901436741 v^34)/787565608756420398079279104000-(1901058676000695372084310049987 v^36)/922576855971806752035726950400+(15044662192395151497445245443215961 v^38)/7775477742130387306157106737971200-(283189290522865581948968716472608459 v^40)/155509554842607746123142134759424000+(3719706646697637754971142902826799803 v^42)/2165614541511870834900053432205312000-(442970133100372924155318067846945508459 v^44)/272867432230495725197406732457869312000+(1069656816898247335472733794497515934999 v^46)/695811952187764099253387167767566745600-(17210177893334763732353818552509075800667491 v^48)/11800970709104479123337446365337932005376000+(130836697637502282590381041169575270542112249 v^50)/94407765672835832986699570922703456043008000-(9464415982939909317349420058657855191595921051 v^52)/7174990191135523306989167390125462659268608000)+nu^2 ((288 v^2)/35+(2729 v^4)/720+(15289889 v^6)/1774080-(155795515 v^8)/18450432+(236015851 v^10)/31539200-(273361330079 v^12)/41820979200+(944606839999 v^14)/165111398400-(179395312153819 v^16)/35598017495040+(11266423502832187 v^18)/2519244315033600-(54553727011995699 v^20)/13645906706432000+(22134371155980846761 v^22)/6151337423142912000-(3342924566826124063099 v^24)/1025735515309080576000+(302063824945430452340999 v^26)/101752963118660793139200-(15210912168977132907870469 v^28)/5596412971526343622656000+(1790942796983494527550903021 v^30)/716340860355371983699968000-(122423558589534118415362150271 v^32)/53009223666297526793797632000+(1686634623720933596541612168841 v^34)/787565608756420398079279104000-(12869989151504753407473947840207 v^36)/6458037991802647264250088652800+(1446575471930985124119864739072127 v^38)/777547774213038730615710673797120-(135442825214641411169414676015918107 v^40)/77754777421303873061571067379712000+(10624854255708717979721156094969630139 v^42)/6496843624535612504700160296615936000-(420000780706795884895333255327495339859 v^44)/272867432230495725197406732457869312000+(2020707351139954604447652698593481695157 v^46)/1391623904375528198506774335535133491200-(8100005663462382016244474359384960584336793 v^48)/5900485354552239561668723182668966002688000+(122769128004128350894708707585977668646098219 v^50)/94407765672835832986699570922703456043008000-(8855147475132118007447425816479529779903261491 v^52)/7174990191135523306989167390125462659268608000)+nu (-(337/15)+(74 Log[2])/5+v^4 (-(938431/40320)+(27953 Log[2])/1680-(27953 Log[v])/3360)+v^2 (-(7111/840)+(1357 Log[2])/140-(1357 Log[v])/280)+v^8 (-(170243917/11531520)+(16788631 Log[2])/1921920-(16788631 Log[v])/3843840)+v^12 (-(78182821361/7603814400)+(300796121 Log[2])/52276224-(300796121 Log[v])/104552448)+v^16 (-(543078593096243/71196034990080)+(176103823759 Log[2])/42378592256-(176103823759 Log[v])/84757184512)+v^20 (-(874073263574051467/147375792429465600)+(3719440064141111 Log[2])/1169649146265600-(3719440064141111 Log[v])/2339298292531200)+v^24 (-(4472188136724486271/936453214516019200)+(2062585607485843387 Log[2])/814075805800857600-(2062585607485843387 Log[v])/1628151611601715200)+v^28 (-(19648247905252676889720679/4974589308023416553472000)+(419880897197327083069 Log[2])/201890799838612684800-(419880897197327083069 Log[v])/403781599677225369600)+v^32 (-(510865488283085135257937253523/153137757258192855182082048000)+(1670107151744795073185101 Log[2])/956154828035669675212800-(1670107151744795073185101 Log[v])/1912309656071339350425600)+v^36 (-(400408629600673430739437713775909/139728458368093640808320099942400)+(187398422812635218253438931 Log[2])/125447513438279861387919360-(187398422812635218253438931 Log[v])/250895026876559722775838720)+v^40 (-(5698600364955156908862394280497225061/2283163009734650090807950433058816000)+(279757267491358384348444732927 Log[2])/215769723113841361587221299200-(279757267491358384348444732927 Log[v])/431539446227682723174442598400)+v^44 (-(798748622837276371146086916098973932717/363198546471635106753141653505048576000)+(1293847497139718899366698260215051 Log[2])/1135811822471260927395132918988800-(1293847497139718899366698260215051 Log[v])/2271623644942521854790265837977600)+v^48 (-(11001448608391325455208325097586415867013/5622082897129183430248630801557513830400)+(10586110367552038994628448701988207 Log[2])/10469222015822057243816007775027200-(10586110367552038994628448701988207 Log[v])/20938444031644114487632015550054400)+v^52 (-(6271788317416400603515480307433792458549536867/3571964813768767014301966449629559332536320000)+(4651285298537012052015016042256326417 Log[2])/5136898269096689420965721148280012800-(4651285298537012052015016042256326417 Log[v])/10273796538193378841931442296560025600)+v^50 (655499710749737754364813140894789732103193353/353978495058166100516411089602929303224320000-(14730885701506571933778300155653454339 Log[2])/15410694807290068262897163444840038400+(14730885701506571933778300155653454339 Log[v])/30821389614580136525794326889680076800)+v^46 (590839687239942203163266900413951342300703/285135072216665001141666407445030135398400-(7792428811007349252443359580557487 Log[2])/7269195663816069935328850681528320+(7792428811007349252443359580557487 Log[v])/14538391327632139870657701363056640)+v^42 (309018787445870157125114777823651813991/132072198716958220637506055820017664000-(4579508263794967048954676228167 Log[2])/3773461204223458230548614348800+(4579508263794967048954676228167 Log[v])/7546922408446916461097228697600)+v^38 (870923475873217863018604084992482659/326166144247807155829707204722688000-(16204747764436346924481737453 Log[2])/11663228276423857383093043200+(16204747764436346924481737453 Log[v])/23326456552847714766186086400)+v^34 (578441426303240569184911251723991/187440614884028054742868426752000-(560497614099687531814387 Log[2])/347692664740243518259200+(560497614099687531814387 Log[v])/695385329480487036518400)+v^30 (61936268119575517364960503/17102720265601167654912000-(2889968220620525033831 Log[2])/1520118963490730803200+(2889968220620525033831 Log[v])/3040237926981461606400)-(37 Log[v])/5+v^26 (5600856251054943690787609/1293393220086088303902720-(184778839998879498371 Log[2])/80756319935445073920+(184778839998879498371 Log[v])/161512639870890147840)+v^22 (21572043917305655623/4068727759621324800-(158681412711320747 Log[2])/56143159020748800+(158681412711320747 Log[v])/112286318041497600)+v^18 (3945218036009590213/589503169717862400-(52834541295469 Log[2])/14620614328320+(52834541295469 Log[v])/29241228656640)+v^14 (1565627779052119/177990087475200-(88034675383 Log[2])/18162253824+(88034675383 Log[v])/36324507648)+v^10 (2145544019/175718400-(42955345 Log[2])/6150144+(42955345 Log[v])/12300288)+v^6 (12925943/709632-(676273 Log[2])/59136+(676273 Log[v])/118272)));
chibNLoc[5] = Gamma (nu^10 ((17761592 v^16)/915705-(1079480354 v^18)/35102025+(22822441544087 v^20)/527056905375-(44480898104099683 v^22)/645117652179000+(105619885310269011589 v^24)/1303352696618973000-(8078272103716725069048083 v^26)/144969313739535128844000-(665957324693148568449426751 v^28)/25224660590679112418856000+(10775662758826800122591123025539 v^30)/58386681047225252212178688000-(705561995512102281202291856255020481 v^32)/1598627327073027405569452477440000+(15829442802795582824833348374329172337 v^34)/19183527924876328866833429729280000-(655259293690841673035615449192358236487 v^36)/477740895432846056668844375924736000+(1981201271364270970625024289532075211027437 v^38)/932561435882462314255277332523581440000-(4488596984450052586201504243244736527335120667 v^40)/1431015523361638421224723066757435719680000+(81567490286845176783060309314855959210344098117 v^42)/18245964162227181947967753272537809551360000-(853384862905686814578227808075461055560462610449443 v^44)/137684045568166314979364666194570310874562560000+(2832042054408557455241976766280445764473386232928081783 v^46)/337050543550871139069484702844308121020929146880000-(28218203420532216819461506799254578582511311773769853462877 v^48)/2524733271558392079056486747439097365194106596229120000+(349175655760564050650415710886410307098626642309399273573 v^50)/23874546303152643773583799030156949079849707765760000)+nu^9 (-((3712088 v^14)/169575)+(104429884 v^16)/3561075-(1368679987757 v^18)/35137127025+(209071489320059 v^20)/3318506441250-(106848772423113768253 v^22)/1573011875229795000+(304305567467498650846757 v^24)/9093057313411701630000+(1225194720399268523988230099 v^26)/22637515914712023965640000-(11424268513590903237128718812521 v^28)/54737513481773673948917520000+(871533214342962458414908357444997 v^30)/1946222701574175073739289600000-(149377846246112745798179395537453883 v^32)/188073803185062047714053232640000+(27219968559056603834310243484358473609 v^34)/21315031027640365407592699699200000-(415293014434519861605672420627833260491109 v^36)/214983402944780725500979969166131200000+(2226726017707048198625447551107923303520561961 v^38)/795008624089799122902623925976353177600000-(3753134420718997742147496857411632375762770079 v^40)/954010348907758947483148711171623813120000+(388210194673696526257886503359871407725746949173 v^42)/72048166179050923589411128306944171048960000-(1105713235058835440881971263121963628622691282523573 v^44)/152982272853518127754849629105078123193958400000+(14267960376837642236691546290011506704043453065379805801 v^46)/1498002415781649506975487568196924982315240652800000-(104009154622395387489823744803016041933971496095919991214729 v^48)/8415777571861306930188289158130324550647021987430400000+(6365203209102024876229524041212632748861833458170865023 v^50)/402404043840119869951026915695670291107382558720000)+nu^8 ((32032 v^12)/1275-(141516808 v^14)/5143775+(2909358128158 v^16)/83412484155-(868305401692999 v^18)/14824673320275+(18232836864401724899 v^20)/324589752031545000-(6117500462220830038171 v^22)/470330550693708705000-(7352424897792585402006563 v^24)/93070116031390357860000+(2093690160587244891900677154437 v^26)/9122918913628945658152920000-(28300371877555481242530013188643 v^28)/62557158264884198798762880000+(13428061100942094909937704955411439 v^30)/17516004314167575663653606400000-(4589962699523275915883209625181655409 v^32)/3836705584975265773366685945856000+(133832972044949989614865486853075078293 v^34)/75571473643452204626919571660800000-(7698834121601326322061003781698315933680287 v^36)/3048855532671435743468443199083315200000+(27121518787029008593644169060425897152080766233 v^38)/7751334084875541448300583278269443481600000-(117514095278290520674700557119458399854998142391 v^40)/24804269071601732634561866490462219141120000+(40559420651017416266136212120806915981970858837089 v^42)/6446191809313909104676136832638946127380480000-(7060589669966648016535580330759864478812623909310228159 v^44)/859148444345357805471235517054118739857270374400000+(401539747026539459013620821149913633389564397536304903 v^46)/37961074863862463139729704457232017095707852800000-(2940322230077744152509543313677420123335415658322448248570197 v^48)/218810216868393980184895518111388438316822571673190400000+(14273151554125249734286781623432646561409275136130902479 v^50)/846011181164347707447278596921902037859253092352000)+nu^7 (-((316192 v^10)/10725)+(427712 v^12)/17017-(6819576217042 v^14)/218461268025+(624130224405386 v^16)/11141524669275-(84298043664161711 v^18)/1854798583037400-(127235884456394804 v^20)/19577528750154375+(82641484642162547311439 v^22)/806280944046357780000-(56340477116420767327076489 v^24)/226027424647662297660000+(9560396582331465202237497396359 v^26)/20852386088294732932920960000-(17868178979598204655144107545 v^28)/23934912727433954323004928+(5946334434697469261600853149290261 v^30)/5242885645056961423134412800000-(1272511839151919683677643037202484801 v^32)/772962663639705558736878120960000+(50156204983363148712798478459977958423 v^34)/21696446807769174714441367879680000-(13892644484258239607683675908271808084997913 v^36)/4391803803014806249520019370108108800000+(734130656153918378773175725093100637699227111 v^38)/173236164944520037447733670727037720985600-(217327317398465462474317058290108268968344043961 v^40)/38978137112517008425740075913583487221760000+(13264736381125103260495157005858934309154702008819107 v^42)/1836857704139734861065809657452926363154513920000-(691812155954470257739211287004211230302872795336531287 v^44)/75005022919039173493520561012661159828809318400000+(1681375650631678755511007179342599300228610743652071539 v^46)/144519713581903106424351305280593875844884070400000-(4989056339355476894240128724162037689608163771562131805375523 v^48)/343844626507476254576264385603610403069292612629299200000+(19706122937030635412755700598884265209773557632363958298776089 v^50)/1100302804823924014644046033931553289821736360413757440000)+nu^6 ((3444464 v^8)/96525-(14787308 v^10)/675675+(972869382668 v^12)/34493884425-(227033516808107 v^14)/4051463516100+(119670078206730841 v^16)/3387023499459600+(14456447662493092687 v^18)/551303209604347200-(56728551130703171435207 v^20)/447933857803532100000+(5248242501812860467029179 v^22)/19350742657112586720000-(8573476367812549526160073 v^24)/18214247264480467200000+(1851919743364891578132702252227389 v^26)/2502286330595367951950515200000-(18132039553004869432660256491572109 v^28)/16515089781929428482873400320000+(17027269086672403723220882040941003 v^30)/10874133189747771840575078400000-(1162211146395755080399281548423912824687 v^32)/535920780123529187390902163865600000+(4204815511149095273869287785256006971381 v^34)/1433205286273209483993955501080576000-(2020857061624490970129092960879852343156163 v^36)/519228035824410591076258447697510400000+(1582993346542835496840848967087396432116630409653 v^38)/311825096900136067405920607308667897774080000-(488209409727439282154797635137432975097591360427409 v^40)/74838023256032656177420945754080295465779200000+(8808465440969332244482570232624718646853941041564599 v^42)/1064845045878107165835251975335029775741747200000-(111937512370070059732513456315308687426785845504201775687 v^44)/10800723300341640983066960785823207015348541849600000+(3430172408293768349618349757908485656729897186541842809479 v^46)/267072430699356940672201212158537482561345762099200000-(520174458193131293230855726431104568989828359304706140520200659 v^48)/33009084144717720439321381017946598694652090812412723200000+(843214683872414482565382504429539294642857493944442475569705693 v^50)/44012112192956960585761841357262131592869454416550297600000)+nu^5 (-((1410704 v^6)/31185)+(244048648 v^8)/14189175-(22882550764 v^10)/869593725+(1411590605630 v^12)/23455841409-(85452399218354423 v^14)/3387023499459600-(760010732218764799 v^16)/15806109664144800+(11654067126353137014271 v^18)/75252888110993392800-(1131819915752528798480381 v^20)/3762644405549669640000+(538639843377450218864595803 v^22)/1083641588798304856320000-(460729247444900386891442854039 v^24)/607561717452916256110080000+(5787839953715384843984829697421 v^26)/5252175206646949224483840000-(10225249504507361342516879387326813 v^28)/6606035912771771393149360128000+(10447218118986213478051906523627891923 v^30)/4932506814869589306884855562240000-(38311567560368389477007355129322955541257 v^32)/13505203659112935522250734529413120000+(327491434611494463368651560052886450585319 v^34)/87783823784234080894629774441185280000-(118747046206184811499023533733896315312792771 v^36)/24594101296882914997312108472605409280000+(71716852215956358021569525899396716611468566724449 v^38)/11641470284271746516487702672856934850232320000-(1626116866761208915783439860750288938469506941955047 v^40)/209546465116891437296778648111424827304181760000+(396246628498044444836168814790840975138800286593277 v^42)/41008916185445243409841331887321146712286822400-(8372412678404322841982416276549308919414179236474347627 v^44)/703302912580385924478778841867557666115719004160000+(9942354324225707061748351765605451179689536448353180157 v^46)/684487694240914813622117523152315744779650465792000-(1496365969103010335362444393806926270429528358743792052468817 v^48)/85184733276690891456313241336636383728134427903000576000+(389485082576298446678315866041695330505086853139897534225379291 v^50)/18485087121041923446019973370050095269005170854951124992000)+nu^4 ((878176 v^4)/14175-(3625768 v^6)/363825+(18002370118 v^8)/676350675-(2214964347802 v^10)/30435780375+(168487897012469 v^12)/11727920704500+(2572832374426671493 v^14)/33870234994596000-(248977372339971889 v^16)/1279846936368000+(43905469303861676899867 v^18)/125421480184988988000-(55763684294765507911991927 v^20)/100337184147991190400000+(8966037001483041851560367603 v^22)/10836415887983048563200000-(281794570491661265730122204363 v^24)/238259497040359316121600000+(57498965461605127262344767451977899 v^26)/35032008628335151327307212800000-(94812933292804831086455382253289399 v^28)/42619586534011428342899097600000+(422606004198743059724898353064357703 v^30)/142971212025205487156082769920000-(115848751320884114253324146009609134044589 v^32)/30011563686917634493890521176473600000+(8715662064577078986957831028353603774624949 v^34)/1755676475684681617892595488823705600000-(297347194430098335793710595980378743100979644959 v^36)/47220674490015196794839248267402385817600000+(551014169578138292194318122812371562363617304269927 v^38)/69848821705630479098926216037141609101393920000-(8190385217846702219151482207660260312231156272993161 v^40)/838185860467565749187114592445699309216727040000+(1760380522461310240755566143224105083949967081374763957 v^42)/146948616331178788885264772596234109052361113600000-(17598776467741863894899648900568650643043957676082457536767 v^44)/1209681009638263790103499608012199185719036687155200000+(17463652029438382856086180563822187519323569332918595918863 v^46)/997070407944265911842884525391873268229024178503680000-(5524007080002451201694256750528893376223061444254702685587483211 v^48)/264072673157741763514571048143572789557216726499301785600000+(1910080328894556209506238523801811929157117681233896356164403807 v^50)/77021196337674681025083222375208730287521545228963020800000)+nu^3 (-((157088 v^2)/1575)-(992 v^4)/675-(128430446 v^6)/4002075+(228101101588 v^8)/2029052025-(154748086063 v^10)/40581040500-(1404759476640563 v^12)/11727920704500+(12100552653165380977 v^14)/45160313326128000-(325610140972756808419 v^16)/711274934886516000+(2842704237888779089146257 v^18)/4013487365919647616000-(104329907246333218855119461 v^20)/100337184147991190400000+(3758647409783024217596000543 v^22)/2549744914819540838400000-(72296936922404666451090062957 v^24)/35529924997246564684800000+(45290072346000000357293161387419493 v^26)/16485651119216541801085747200000-(4807474731338874912787822932596195077 v^28)/1321207182554354278629872025600000+(12465294584244538474669812228760951919 v^30)/2630670301263780963671922966528000-(1753862808903433037564228949628068674123 v^32)/288572727758823408595101165158400000+(72003123632883501260980364338084072444540019 v^34)/9363607870318301962093842607059763200000-(453764463264238968206907972770344632887896222777 v^36)/47220674490015196794839248267402385817600000+(174607829465769468784601497267362472949438241989669 v^38)/14705015095922206126089729692029812442398720000-(6086207515099183562780345842038384757166331561729641 v^40)/419092930233782874593557296222849654608363520000+(713261850197945542504342390805970476666733864816801037 v^42)/40537549332738976244210971750685271462720307200000-(25566443983641408437425432962929842865698257235352931069631 v^44)/1209681009638263790103499608012199185719036687155200000+(1401612598938611939738416882916919103207121327195364045733 v^46)/55650441373633446242393554905592926598829256474624000-(103525699275218118989002257373545582667829184694405558400984503 v^48)/3474640436286075835718040107152273546805483243411865600000+(172570118949482515425092642411115652586525207684829524089711756219 v^50)/4929356565611179585605326232013358738401378894653633331200000)+nu^2 ((v^48 (-133871528757089161257749861692173370915766757800318433160066674193355825854922879-52499808073330944222693376282707762060818451799345195278889531128012426021487800 Log[2]-26249904036665472111346688141353881030409225899672597639444765564006213010743900 Log[v]))/1870224796542458396448985996053683492511896865382942519244216334286848000000+(v^44 (-151460406075571921758056888061151010991925678178438649426024485127371250533-58263280218479010700907797314353078976609158183648189591513363269593441000 Log[2]-29131640109239505350453898657176539488304579091824094795756681634796720500 Log[v]))/2972309662409186029040879437353283280323286225052990577550819328000000+(v^40 (-51744258558712001837476999645783436868863273017029383855565616972811-19396096208695840515862392740516946795655613148929635084851596856600 Log[2]-9698048104347920257931196370258473397827806574464817542425798428300 Log[v]))/1471077269906234052966897662237152320313311874685551509504000000+(v^36 (-502573924952928860172108060320575919460706560853328391323-181815786851961675009302542606483346185869592990176754200 Log[2]-90907893425980837504651271303241673092934796495088377100 Log[v]))/21465489487195495891732212482177248776465835622400000+(v^32 (-41998988908772030138102120984890898186776454010705397-14451512195780465978047652862590490941431461854068200 Log[2]-7225756097890232989023826431295245470715730927034100 Log[v]))/2814140535248997183756566065425049608781824000000+(v^28 (-870213144456226661625448520000193624036768445369-278227398718473353334615181898924733574566347400 Log[2]-139113699359236676667307590949462366787283173700 Log[v]))/96357076398682792540970806659458875392000000+(v^24 (-67204751570399052953252401478805596540923-19177436861629959878232216836703938011800 Log[2]-9588718430814979939116108418351969005900 Log[v]))/13096592118575705457047801382912000000+(v^20 (-20717805308028462821514431343300707-4880228031578032052277594744307800 Log[2]-2440114015789016026138797372153900 Log[v]))/7674689272900751794646553600000+1/24179865384060339617664000 v^16 (-31101613805498035309415751953-4970215733372807717921601480 Log[2]-2485107866686403858960800740 Log[v])+(v^10 (6590763636853979207-1147000884054185160 Log[2]-573500442027092580 Log[v]))/24860432382786000+(v^12 (-19256273419059365207-332544570617259000 Log[2]-166272285308629500 Log[v]))/37435522888764000+(v^6 (-773768606573-551377746920 Log[2]-275688873460 Log[v]))/3641888250+32/945 (6175+1848 Log[2]+924 Log[v])-(8 v^2 (-1404281+1275960 Log[2]+637980 Log[v]))/165375-(4 v^4 (-102683333+18637080 Log[2]+9318540 Log[v]))/5457375+(v^8 (-466715039455381+886689531687960 Log[2]+443344765843980 Log[v]))/9374220355500+(v^14 (23277221851669414557951769+2411454637984157750504520 Log[2]+1205727318992078875252260 Log[v]))/27665749867345926336000+(v^18 (12617608278875527750009065218591+2548983158074951568945026972920 Log[2]+1274491579037475784472513486460 Log[v]))/6673642846000653734475264000+(v^22 (322368827090364647270034031675481837+84736729543853751429973414555175400 Log[2]+42368364771926875714986707277587700 Log[v]))/85693856694207324851454566400000+(v^26 (323393567544784749612473776259990271482664193+98332412591686506943456534349525144685121800 Log[2]+49166206295843253471728267174762572342560900 Log[v]))/47095345258398236823543893772951552000000+(v^30 (303936287660692127991572605346557929700381571939+101184790141574870190699244953937298845529237400 Log[2]+50592395070787435095349622476968649422764618700 Log[v]))/25993797779913517058215865820186673152000000+(v^34 (137612147249804382697403005271549742435079834537296966067+48661691953399013379848835740554939755246431987988322200 Log[2]+24330845976699506689924417870277469877623215993994161100 Log[v]))/7318373471953249247586361236428229011180617728000000+(v^38 (24490886930917619666211588833069439860575803229176327461208660323+9031859001278312531410928511615197111193649657407247742635867800 Log[2]+4515929500639156265705464255807598555596824828703623871317933900 Log[v]))/849211684755371793729860105200401306464883978459414528000000+(v^42 (2110346426401425655872708792777731151824051391680995051175887560583529+802146765970923330846761648633447967778785152459814118391116044093000 Log[2]+401073382985461665423380824316723983889392576229907059195558022046500 Log[v]))/49639427876836000351395828807797242398264575053491943243776000000+(v^46 (1069377772381520660502557398975828378060783160239942074995622613012495381725959+415635196059206273586924347795285144849240287232505872381217878557377580015800 Log[2]+207817598029603136793462173897642572424620143616252936190608939278688790007900 Log[v]))/17643630156060928268386660340129089551999027031914552068341663531008000000+(v^50 (11099267822843092897776570578897750999180096063700688313584869792905187802056005651+4386788405976218037995001264302684518324041211744670941386824834775126221024155800 Log[2]+2193394202988109018997500632151342259162020605872335470693412417387563110512077900 Log[v]))/132162552289000393349061677054460300137507378487061271359924620956270592000000)+nu ((v^48 (-7902162674484574001332619054948309695021357862276022042002309285823507580223223599-6623012155466387362050902424943512559057273256127920388166282212340225578207757800 Log[2]-3311506077733193681025451212471756279528636628063960194083141106170112789103878900 Log[v]))/198243828433500590023592515581690450206261067730591907039886931434405888000000+(v^44 (-253790297632899525469758135443216447764777391425783548240879435604600994363-217039776236950327462201866674507716047896107869840449510236921189632161160 Log[2]-108519888118475163731100933337253858023948053934920224755118460594816080580 Log[v]))/8322467054745720881314462424589193184905201430148373617142294118400000+(v^40 (-12684491644623965851224818925298606240140614832730042914497755576021-11097973821445666017544994259176070003556022806598192255492901492600 Log[2]-5548986910722833008772497129588035001778011403299096127746450746300 Log[v]))/556623831856412884906393710035679256334766655286424895488000000+(v^36 (-1062088761286840788229437169848851372358989933283098402701871-953901286206148814848030227190510302420313835130782470026600 Log[2]-476950643103074407424015113595255151210156917565391235013300 Log[v]))/64120483596751117013731509000332324559414374694912000000+(v^32 (-5575707740433468860746684981782954462290218883883191-5163383978990552573399885085299399036816186204639400 Log[2]-2581691989495276286699942542649699518408093102319700 Log[v]))/478727355421668486432151468601042921953689600000+(v^28 (-52272554414352889845725913759955915919358464809-50211968104828181335732247691649389316153469400 Log[2]-25105984052414090667866123845824694658076734700 Log[v]))/6645315613702261554549710804100612096000000+(v^24 (-148184424204277879784724681097903670609941-148917655731023818685872681425138704935800 Log[2]-74458827865511909342936340712569352467900 Log[v]))/29317985163688772216128060639641600000+(v^20 (-3715228618253307119913686386903453-3956985110221379086874564291407800 Log[2]-1978492555110689543437282145703900 Log[v]))/1218204646492182824547072000000+(v^16 (-246004358456518985185399870199-283708639074548605677613013160 Log[2]-141854319537274302838806506580 Log[v]))/145079192304362037705984000+(v^12 (-153063947909169951569621-199083870534373141557240 Log[2]-99541935267186570778620 Log[v]))/182011512285170568000+(v^8 (-81515761234704829-132435424181019960 Log[2]-66217712090509980 Log[v]))/243729729243000-(32 (425+1176 Log[2]+588 Log[v]))/(135 v^2)-(16 (-11699+46520 Log[2]+23260 Log[v]))/2625-(4 v^2 (-20768761+15424360 Log[2]+7712180 Log[v]))/385875+(2 v^4 (284264219+344404872 Log[2]+172202436 Log[v]))/7640325+(v^6 (38172272288071+78603182962920 Log[2]+39301591481460 Log[v]))/240364624500+(v^10 (27550186358971497707+39211527212495918280 Log[2]+19605763606247959140 Log[v]))/49720864765572000+(v^14 (3578489566476016466247203+4351553302743291900495240 Log[2]+2175776651371645950247620 Log[v]))/2944813711370154624000+(v^18 (235453832170082692795702260707383+260041848181777946021516645466600 Log[2]+130020924090888973010758322733300 Log[v]))/102329190305343357261954048000+(v^22 (915956756245866576297782104862352371+945719724886204885748421661917678600 Log[2]+472859862443102442874210830958839300 Log[v]))/231237391079607067059480576000000+(v^26 (18539508906937542642977851568593242565373620451+18191953288416859882651897619980594604861550600 Log[2]+9095976644208429941325948809990297302430775300 Log[v]))/2919911406020690683059721413922996224000000+(v^30 (732059024636797836818121743211231016821502141225937+689839479202305493259603362182418570746808673434200 Log[2]+344919739601152746629801681091209285373404336717100 Log[v]))/76057852304026950912339623389866205642752000000+(v^34 (1429567331319932271306309838807600980650772443856135719633+1302918320159135194882205199034063260027871005800263555800 Log[2]+651459160079567597441102599517031630013935502900131777900 Log[v]))/102457228607345489466209057309995206156528648192000000+(v^38 (4176725907388013411141015425394541978759161105128187371243553161+3700710438006853335954805279076444214811269302010540936257448600 Log[2]+1850355219003426667977402639538222107405634651005270468128724300 Log[v]))/214170688823935408389348882836464845618709742368063488000000+(v^42 (1604145322108716163943964336986103103873637187236177653985334711733672687+1387075644634532328352393053679787306623758498111409677132144552289026600 Log[2]+693537822317266164176196526839893653311879249055704838566072276144513300 Log[v]))/60659380865493592429405702803128230210679310715367154643894272000000+(v^46 (336438328467113708738723408254879047516877389630072555580966488172664773780163+284750315333950591337452330414121437197067418664025501035963645077786128369800 Log[2]+142375157666975295668726165207060718598533709332012750517981822538893064184900 Log[v]))/9623798266942324510029087458252230664726742017407937491822725562368000000+(v^50 (11953509306985167607750646259685813654636133860783949199938876767541237290065875399+9926279342337960782908731632832013051069153603848911684015835184528359912871012200 Log[2]+4963139671168980391454365816416006525534576801924455842007917592264179956435506100 Log[v]))/264325104578000786698123354108920600275014756974122542719849241912541184000000));

chibNLocLog[1] = 0;
chibNLocLog[2] = 0;
chibNLocLog[3] = 0;
chibNLocLog[4] = Gamma nu Pi (37/5+(1357 v^2)/280+(27953 v^4)/3360-(676273 v^6)/118272+(16788631 v^8)/3843840-(42955345 v^10)/12300288+(300796121 v^12)/104552448-(88034675383 v^14)/36324507648+(176103823759 v^16)/84757184512-(52834541295469 v^18)/29241228656640+(3719440064141111 v^20)/2339298292531200-(158681412711320747 v^22)/112286318041497600+(2062585607485843387 v^24)/1628151611601715200-(184778839998879498371 v^26)/161512639870890147840+(419880897197327083069 v^28)/403781599677225369600-(2889968220620525033831 v^30)/3040237926981461606400+(1670107151744795073185101 v^32)/1912309656071339350425600-(560497614099687531814387 v^34)/695385329480487036518400+(187398422812635218253438931 v^36)/250895026876559722775838720-(16204747764436346924481737453 v^38)/23326456552847714766186086400+(279757267491358384348444732927 v^40)/431539446227682723174442598400-(4579508263794967048954676228167 v^42)/7546922408446916461097228697600+(1293847497139718899366698260215051 v^44)/2271623644942521854790265837977600-(7792428811007349252443359580557487 v^46)/14538391327632139870657701363056640+(10586110367552038994628448701988207 v^48)/20938444031644114487632015550054400-(14730885701506571933778300155653454339 v^50)/30821389614580136525794326889680076800+(4651285298537012052015016042256326417 v^52)/10273796538193378841931442296560025600);
chibNLocLog[5] = Gamma (nu (74432/525+6272/(45 v^2)+(881392 v^2)/11025-(607416 v^4)/13475-(405087523 v^6)/2477475+(367508669611 v^8)/1352701350-(108812096826773 v^10)/275951075400+(3610838517589403 v^12)/6602384989200-(5340810477967769 v^14)/7228541548800+(812479113234399489049 v^16)/830949765200755200-(19427025180274172068753 v^18)/15289475679693895680+(6207929408848802206928879 v^20)/3822368919923473920000-(5440217103026628641443394401 v^22)/2660368768266737848320000+(11625116456702664635942485927 v^24)/4577361765879037943808000-(5543118078819913789954477938159199 v^26)/1779403612867817210275921920000+(1390879021981559229929521836842191 v^28)/368152471627824250401914880000-(1737150608023904335442236838320899133 v^30)/383057068660999195812125736960000+(10707981434406786983619410072419813 v^32)/1985598458242132934639222784000-(975433303331424974849396563712228655170051 v^34)/153409759313906245932406612143636480000+(1341191188142180570773141307843410404014484569 v^36)/180307603780277807719221904806154076160000-(751584872821129647569063639118457822477942613 v^38)/86992728892588451410115477213628334080000+(4712721462699969835955743801106525462612493051869 v^40)/472737298041005123546656176795551205949440000-(964022148825719369043947121607403925948412920436789 v^42)/84316939619826452292065137584355235604725760000+(1400688347260482526173202438520642401572105864213779863 v^44)/107419781075658900220090985282468570160420618240000-(4042863488255118944981865350719584746132986705792956621433 v^46)/273275923056476242159911466558600042488110052802560000+(53763880373732335903906711265056170739459118929758469620337 v^48)/3218583093776275740994512828356844944859962844119040000-(241736818198604503138012198428872490653653142678203624815139 v^50)/12874332375105102963978051313427379779439851376476160000)+nu^2 (-(1408/45)+(6944 v^2)/225+(32272 v^4)/4725+(3934478 v^6)/51975-(820188637 v^8)/17342325+(62410404631 v^10)/2705402700+(746929 v^12)/168168-(20717626353558359 v^14)/475371719222400+(5569671201698207251 v^16)/54192375991353600-(952138287399828738343 v^18)/4985698591204531200+(33144424993637634382309 v^20)/104246425088822016000-(47082473258315145464813 v^22)/95228568247228416000+(5843396543944148153459041997 v^24)/7981106304800213544960000-(29962047798243358951460016387647 v^26)/28700058272061567907676160000+(84691654206431988357816048028471 v^28)/58661657567070897042063360000-(110825563956227253677444737438267789 v^30)/56940915611770150728829501440000+(10819163458798249895196917188710534229 v^32)/4213627755270991153933383106560000-(6219876721164548463790532039313369594293 v^34)/1870850723340320072346422099312640000+(43313425047626840299983113148383965601353 v^36)/10227317287593749728827107476242432000-(10565707907406979376214059472849259621146139 v^38)/1986860647716559864674621540563681280000+(1226711927400774638009794293480807633090610985249 v^40)/186077447101246697566237005759951006597120000-(18843319120675597772672033504165035987130990089261 v^42)/2332170670335625276163503805524719282683904000+(1367301910194990015323060786704178870905210422119657 v^44)/139506209189167402883235045821387753455091712000-(2760560025332093185505668971973667577533590799524784833 v^46)/234370431437801236843834876979931425804554076160000+(142059903391480698077246074454341795880910391723794246929 v^48)/10121330483573194154070795057725927499559631585280000-(1108986878567242175253267076725536014328114202181144765367 v^50)/66821794334455551716149055260003701277369470812160000));


(*The 5PM coefficient of the nonlocal-in-time contributions to the scattering angle [including the logarithm, see Eq. (9)] in terms of the reduced angular momentum up to 30PN/10SF order*)
chijNLoc[5] = (nu v^3)/2 (-(5440/27)-25088/45 Log[(2 v)/Sqrt[j]]+v^2 (374368/2625+(155200 nu)/189+(-(297728/525)+(55808 nu)/45) Log[(2 v)/Sqrt[j]])+v^4 (166150088/385875-(41361872 nu)/165375-(7750528 nu^2)/4725+(-(3525568/11025)+(1152896 nu)/1575-(86528 nu^2)/45) Log[(2 v)/Sqrt[j]])+v^6 (1137056876/7640325-(22499132024 nu)/38201625+(21978496 nu^2)/33075+(1046272 nu^3)/405+(2429664/13475+(3096256 nu)/6615-(875008 nu^2)/1575+(117248 nu^3)/45) Log[(2 v)/Sqrt[j]])+v^8 (38172272288071/120182312250-(3137954156509 nu)/5462832375+(204678995432 nu^2)/420217875-(2743988288 nu^3)/1819125-(80567008 nu^4)/22275+(1620350092/2477475-(279650936 nu)/363825-(886048 nu^2)/1323+(3968 nu^3)/105-(147968 nu^4)/45) Log[(2 v)/Sqrt[j]])+v^10 (-(81515761234704829/121864864621500)-(308380410342341 nu)/426100925250+(88618604658512 nu^2)/71016820875+(75486806288 nu^3)/2630252625+(18434632624 nu^4)/6449625+(1367324512 nu^5)/289575+(-(735017339222/676350675)-(307880492 nu)/315315+(16506176 nu^2)/11025+(1289632 nu^3)/1225+(1293568 nu^4)/1575+(178688 nu^5)/45) Log[(2 v)/Sqrt[j]])+v^12 (27550186358971497707/24860432382786000+(25168487123370619421 nu)/12430216191393000+(2009480696060767 nu^2)/2343555088875-(486269791848056 nu^3)/213050462625-(245498965780408 nu^4)/213050462625-(338314320616 nu^5)/70945875-(1704352288 nu^6)/289575+(108812096826773/68987768850+(525179938397 nu)/225450225+(48577741364 nu^2)/52026975-(98860192 nu^3)/40425-(57721472 nu^4)/33075-(3184256 nu^5)/1575-(209408 nu^6)/45) Log[(2 v)/Sqrt[j]])+v^14 (-(153063947909169951569621/91005756142585284000)-(29374817709820655618537 nu)/8029919659639878000-(97169028859861908361 nu^2)/26414209406710125-(106026607726625114 nu^3)/225762473561625+(240714558446516524 nu^4)/61571583698625+(1022074749894392 nu^5)/329259805875+(325271916608 nu^6)/44669625+(34950812192 nu^7)/4922775+(-(3610838517589403/1650596247300)-(263989630663987 nu)/68987768850-(2402097531052 nu^2)/676350675-(7377454684 nu^3)/17342325+(38836288 nu^4)/10395+(95089024 nu^5)/33075+(89088 nu^6)/25+(240128 nu^7)/45) Log[(2 v)/Sqrt[j]])+v^16 (3578489566476016466247203/1472406855685077312000+(241390347531934633144780873 nu)/41498624801018889504000+(2259928578741316084920239 nu^2)/305136947066315364000+(22486028274883469446063 nu^3)/4238013153698824500-(69770917461715744741 nu^4)/93143146235139000-(15099824356508551423 nu^5)/2339720180547750-(46776709933874 nu^6)/7638505875-(1912397777336 nu^7)/183324141-(1094408052688 nu^8)/130945815+(5340810477967769/1807135387200+(36777137460022877 nu)/6482341625760+(40614253757141 nu^2)/6132246120+(6166615426423 nu^3)/1352701350-(1341364606 nu^4)/1926925-(671105816 nu^5)/121275-(1439584 nu^6)/315-(8578432 nu^7)/1575-(270848 nu^8)/45) Log[(2 v)/Sqrt[j]])+v^18 (-(246004358456518985185399870199/72539596152181018852992000)-(9005066532219227429767594987 nu)/1036279945031157412185600-(16094800129469018641243331 nu^2)/1296832025031840297000-(1861935348512088549533551 nu^3)/152568473533157682000-(89974764546805952080297 nu^4)/13869861230287062000+(25703511469400410777 nu^5)/7983698248726200+(84519287169557626 nu^6)/8180839792125+(719474568116518 nu^7)/68746552875+(326490019942616 nu^8)/22915517625+(110895115472 nu^9)/11486475+(-(812479113234399489049/207737441300188800)-(739276702259362687 nu)/92163904747200-(38832069981302953 nu^2)/3713841556425-(2719158483518747 nu^3)/275951075400-(313420048871 nu^4)/61486425+(10561399666 nu^5)/4002075+(6638176 nu^6)/825+(46031392 nu^7)/6615+(2416384 nu^8)/315+(301568 nu^9)/45) Log[(2 v)/Sqrt[j]])+v^50 (-(7902162674484574001332619054948309695021357862276022042002309285823507580223223599/99121914216750295011796257790845225103130533865295953519943465717202944000000)-(194425819433490963164523210110194918231769525651501624704390044560773551174236131 nu)/561067438962737518934695798816105047753569059614882755773264900286054400000-(4905891968338940250755532614386620382403324956742806360047853299468458071910041 nu^2)/6261913381280552666681872754644029550821083254630387899255188619264000000-(451731212242569913044610569256111142764757570460408307925904946816286989815701 nu^3)/321123763142592444445224243827898951324158115622071174320778903552000000-(45606450595742320930042995878472153474423229536489925019201809142333155508261 nu^4)/20497261477186751773099419818802060722818603124813053680049717248000000-(429969185233335395147660589585419986497111474672617716897227049546082632311607 nu^5)/133232199601713886525146228822213394698320920311284848920323162112000000-(282373733739551028165740467605454723033724941499334388305149814186495380413 nu^6)/64550484303155952773811157375103388904225252088800798895505408000000-(800785876066895159120522861079528361390341805129561595372517784955140591 nu^7)/143127459652230493955235382206437669410699006848782259191808000000-(296648016668114495527901379459980748870593485936577491131209035810942519 nu^8)/43733390449292650930766366785300398986602474314905690308608000000-(41514919968664849783625564741223455997895195754579418047323701930806647 nu^9)/5318925865454511599687801365779778255127327957218259632128000000-(2121996472102783775340084654549245872739073048194768794790104342975523 nu^10)/249324649943180231235365689020927105709093497994605920256000000+(-(53763880373732335903906711265056170739459118929758469620337/804645773444068935248628207089211236214990711029760000)-(15706718697796160379430835288288401300754532034181662850869 nu)/68318980764119060539977866639650010622027513200640000-(222728012919577728441545639731568879520025375682876443 nu^2)/479552594087762947411120470011020402501877760000-(5989170918462808839425685218535361472275324363369374691 nu^3)/7672841505404207158577927520176326440030044160000-(2068406749369781469692816926254653754320217369112169 nu^4)/1749128002751718957122627854143539462012928000-(154956963026159583152518058405984646886647077922961 nu^5)/93038723550623348783118502879975503298560000-(33242244978910222881734952436386383105528606903 nu^6)/15025633648356483976601825400512839680000-(71370093257633129124701523698165266408456891 nu^7)/25568293218984374322067768690606080000-(87182602452539811541899519038333206826611 nu^8)/25984037824171112115922529157120000-(4048054773406558166983405151221081560281 nu^9)/1053406938817747788483345776640000-(5583052998373429155441347779985717597 nu^10)/1334552709650862907706941440000) Log[(2 v)/Sqrt[j]])+v^46 (-(253790297632899525469758135443216447764777391425783548240879435604600994363/4161233527372860440657231212294596592452600715074186808571147059200000)-(45314416369922941300351748411777391731588436456618888894270697551817637821 nu)/178338579744551161742452766241196996819397173503179434653049159680000-(3309506100461200163875582006127341269884435974067223382006767265046747129 nu^2)/5928809167039599791969839303231283138942725182951443971178496000000-(74032407959537763938600562819785490014125538188773056995844322256247887 nu^3)/76010373936405125538074862861939527422342630550659538092032000000-(10300804081668413183924345776484314104560334183588057803015786886576667 nu^4)/6893964147720464874383534073524747835979913003431911594393600000-(18305065068768837008121928323903461307128268622714865368781685203 nu^5)/8732289153159201167938391408118395758395673559433216000000-(6853277311616479303595946988523296383579991855782071358279063206657 nu^6)/2502164687761492767996346571401258651270293627842592768000000-(9548917620155797930831039775207314334361058232794547960496228800251 nu^7)/2840295050972505304212069081050077387928441415388889088000000-(157123647855322203825715745689107144150894746243631667126011353 nu^8)/40400191325849244768605898399096458066801909071872000000-(132485957281880659988613653681816579781681182537642858115515819 nu^9)/31275271438650736700714291325868540652841365127168000000-(2241626933615525523977816793053909581322857264134049956188989 nu^10)/518695771054761516810584144359600972257852934963200000+(-(1400688347260482526173202438520642401572105864213779863/26854945268914725055022746320617142540105154560000)-(990548381714278640160490579670280082050809993129323987 nu)/5754631129053155368933445640132244830022533120000-(739137532143785725754985794732500705924973186692033 nu^2)/2186410003439648696403284817679424327516160000-(2855889872940579787236316762980506189868858815677 nu^3)/5168817975034630487951027937776416849920000-(10990455811015856115952106958305923762348645321 nu^4)/13523070283520835578941642860461555712000-(924321125354803882361638802969060157353971 nu^5)/833748691923403510502209848606720000-(3078465327481605402639149604503529774409 nu^6)/2165336485347592676326877429760000-(5449558542165502868172409769711138779589 nu^7)/3160220816453243365450037329920000-(203395544835272780263981560052516307 nu^8)/102657900742374069823610880000-(478564078537665161944560849067765457 nu^9)/222425451608477151284490240000-(744064904588782113003798544013 nu^10)/339083864272939129344000) Log[(2 v)/Sqrt[j]])+v^42 (-(12684491644623965851224818925298606240140614832730042914497755576021/278311915928206442453196855017839628167383327643212447744000000)-(1269546476413785440984139069140816846060360623230836909795987746049 nu)/7005129856696352633175703153510249144349104165169292902400000-(30681342268578714628867688447207672259483147540463838403650826883 nu^2)/79613595445816105662174384862537622481082872980570112000000-(60167572011889486831365164092392051093469261377476316683744381 nu^3)/92466429089217312035045743162064602184765241556992000000-(98478994326889449770364409191863553238840625849525006835014521 nu^4)/102199737414398081722945295073860876098951056457728000000-(34120060766614306392462311155958857700694889705775253909586817 nu^5)/26240473119913020982918386573018333052433379360768000000-(39223884803084101579178827381554623942332374829525594803823 nu^6)/24118081911684761932829399423730085526133620736000000-(778408574787046964461034358491151672130666638656188742460719 nu^7)/410007392498640952858099790203411453944271552512000000-(456125439948616143504914868404600484887821255478541086969 nu^8)/220434081988516641321559026991081426851758899200000-(5682462118836501768286762007758853827561199344783691237 nu^9)/2714705443208333021201465849643859936598016000000-(282918768936032017171723921810118026849054984321673 nu^10)/146005732547009121246006676405333913856000000+(-(4712721462699969835955743801106525462612493051869/118184324510251280886664044198887801487360000)-(3937660281324156519217231268669469653273596763 nu)/31326169545664427199703199622887374848000-(16168281144689684006778280875992756032431712939 nu^2)/67615351417604177894708214302307778560000-(9679928311757371847992771907256476462818319 nu^3)/25568293218984374322067768690606080000-(125888397584072366616267775544180776784531 nu^4)/233856340417540009043302762414080000-(2235895759095460932055887455910759236773 nu^5)/3160220816453243365450037329920000-(1161357665645189186940011702546607217 nu^6)/1334552709650862907706941440000-(1342409488674764402935373739603431773 nu^7)/1334552709650862907706941440000-(391384558921434591575988782204203 nu^8)/358750728400769598845952000-(366456234548143185918134805413 nu^9)/332546096033342231040000-(258134527584756445512364369 nu^10)/252950884406700480000) Log[(2 v)/Sqrt[j]])+v^38 (-(96553523753349162566312469986259215668999084843918036609261/2914567436215959864260523136378742025427926122496000000)-(869139049368502451796658357359687829387114652932506112302307 nu)/6947388232105772997266406462981598017460000260096000000-(33641959858509615124251039982809290333934471022938827077453 nu^2)/131273324153161408378580354678431357888052330496000000-(7945379616107275816489512160256230631145550201829951791 nu^3)/19074879999006307523769304661207695130492928000000-(3280544509230327550495086876344174695510501470777911587 nu^4)/5543636999711208124095454167163486397299507200000-(84505700296126801906434266362980526761849951315773156177 nu^5)/110872739994224162481909083343269727945990144000000-(269200265367166910127853477801463177907983455442461967 nu^6)/298044999984473555058895385331370236413952000000-(40612211577989170893453917505004173489993204443029073 nu^7)/41109655170272214490882122114671756746752000000-(5091632311215534208217538626397508038369669224021293 nu^8)/5138706896284026811360265264333969593344000000-(41775227856291966762149779552318034898409696842367 nu^9)/46715517238945698285093320584854269030400000-(648105027186084883490950616145929084454124888873 nu^10)/930925162370294712202946605857603187200000+(-(1341191188142180570773141307843410404014484569/45076900945069451929805476201538519040000)-(310808049063612897791649405293540557550539 nu)/3486585438952414680281968457809920000-(19121485378615805850952403281320639949937 nu^2)/116928170208770004521651381207040000-(8481813645910320614065839540570619493 nu^3)/33980868994120896402688573440000-(4184477521241893082502163375327 nu^4)/12266109463702784078188800-(1295038765794700378454975950864091 nu^5)/3019350021834531465400320000-(9078011119849127600536546698989 nu^6)/18118723656604525194240000-(333880873443263496493509209273 nu^7)/613931254215401041920000-(9352511949869770750570775173 nu^8)/17200660139655632640000-(93705601395617255889966029 nu^9)/191118445996173696000-(18279949491297215989117 nu^10)/47939409530812800) Log[(2 v)/Sqrt[j]])+v^34 (-(5575707740433468860746684981782954462290218883883191/239363677710834243216075734300521460976844800000)-(70105793944356488338750686075014885764298564930035777 nu)/844242160574699155126969819627514882634547200000-(10492388508775499263616303850643363502886822524387 nu^2)/64410565229392940912396989412499609576000000-(25239729675735781045626157728689984911032330090197 nu^3)/99707360234162315184118695628721995776000000-(1633719351901439842202244503359866769932875631083 nu^4)/4775816863610902682328265968531161088000000-(781881157540394134839456051188998721609589267133 nu^5)/1881190462191562462402513252856438784000000-(41214979421924480977056165996680551371896630741 nu^6)/89909838266508500041296589290932736000000-(9291577282819278443163333526198300616200580827 nu^7)/20379563340408593342693893572611420160000-(29411685960146432245730201360841803178171113 nu^8)/73838997610176062835847440480476160000-(301570558119675507172637178776479304045831 nu^9)/1054842823002515183369249149721088000-(95132787896874810380484096881624961301 nu^10)/703353589306442378669040595920000+(-(10707981434406786983619410072419813/496399614560533233659805696000)-(38596919692711411054332285989925268429 nu)/632044163290648673090007465984000-(286763556372651221206086624949649671 nu^2)/2669105419301725815413882880000-(559137205115369610450535330008781993 nu^3)/3558807225735634420551843840000-(2938615729011109157064566121882583 nu^4)/14350029136030783953838080000-(92568583052154681553740615907 nu^5)/380052681180962549760000-(89549520506874573452694059 nu^6)/337267845875600640000-(14339333367889438336557427 nu^7)/54605270284621056000-(3520997482185438883619 nu^8)/15387958614828800-(492804005448234359681 nu^9)/3010687555075200-(61912412370937867 nu^10)/810292703220) Log[(2 v)/Sqrt[j]])+v^28 (18539508906937542642977851568593242565373620451/1459955703010345341529860706961498112000000+(10602685819099509923034348332485358721507113801 nu)/259024398921190302529491415751233536000000+(111657086761130497874884924629115484012477 nu^2)/1506726691104694858587483222528000000+(1637188442524206214236123426514440083127253 nu^3)/15506728862619151252962848165184000000+(79774409275639685840304696237734827085951 nu^4)/620269154504766050118513926607360000+(2626864198858137711452784332726611031677 nu^5)/19263017220644908388773724428800000+(12444718428037591192105497212655956414177 nu^6)/101130840408385769041062053251200000+(3199143898185580186849907114140777837 nu^7)/36963026465053278158282914200000+(487241035438699398184024142632237 nu^8)/15029693601946304482901700000-(1155962419194193404086590091 nu^9)/48833720235992281590000-(4438854107076018008540857 nu^10)/72239231118331777500+(5543118078819913789954477938159199/444850903216954302568980480000+(7395820529453763278286904211999 nu)/231452082839206192803840000+(1822946200656659619355507733 nu^2)/35004852214036024320000+(201141321872686784563237873 nu^3)/2866776689942605440000+(11880039406985004863649583 nu^4)/143338834497130272000+(11972368952690529912647 nu^5)/138491627533459200+(38803287132798569093 nu^6)/501781259179200+(2406651640188605311 nu^7)/44566098677100+(227442560230973 nu^8)/11497961475-(10339951450834 nu^9)/676350675-(656798532616 nu^10)/17342325) Log[(2 v)/Sqrt[j]])+v^24 (915956756245866576297782104862352371/115618695539803533529740288000000+(944865500904879867340198379801117758777 nu)/40061878004541924368055009792000000+(458668949189361050780584303810702033 nu^2)/11512033909351127691969830400000+(3268332408412293234665359497056339 nu^3)/62565401681256128760705600000+(7078001120338100859042287409766759 nu^4)/125130803362512257521411200000+(323893495505189913419948817157 nu^5)/6585831755921697764284800+(38910546302047175039276458339 nu^6)/1345145374984006896300000+(83641841122823169895356803 nu^7)/201771806247601034445000-(18227005581921711971141 nu^8)/735100320777322500-(15278828518694695363 nu^9)/429706394617500-(809667976046931223 nu^10)/23717560741875+(5440217103026628641443394401/665092192066684462080000+(5517585716207305536614263 nu)/284308432060423680000+(1887846655848069945889589 nu^2)/63706148665391232000+(400122610246215976747 nu^3)/10838475198270720+(8371090821683218829 nu^4)/215049111076800+(991125161462269307 nu^5)/29710732451400+(1335772069549559 nu^6)/68987768850+(152290262 nu^7)/676350675-(866995550248 nu^8)/52026975-(60878376 nu^9)/2695-(647094944 nu^10)/33075) Log[(2 v)/Sqrt[j]])+v^20 (235453832170082692795702260707383/51164595152671678630977024000+(41614304634875565306863998549861 nu)/3336821423000326867237632000+(228119233205477283552633339431 nu^2)/11917219367858310240134400+(1169339336715729547802942317 nu^3)/53805814999360275852000+(75504483157191329833192331 nu^4)/4247827499949495462000+(1072572230866323317953184849 nu^5)/161417444998080827556000-(112646755091639167398281 nu^6)/14996046543857379000-(4746532144137917123 nu^7)/295678923915375-(2356810040140442 nu^8)/143742792375-(14263067756012 nu^9)/760543875-(1002633492208 nu^10)/91265265+(19427025180274172068753/3822368919923473920+(1959616361769930285599 nu)/178060663971590400+(41617757880039496489 nu^2)/2709618799567680+(2912269516861223 nu^3)/174769014420+(459034370962001 nu^4)/34493884425+(2179289554433 nu^5)/450900450-(19718734186 nu^6)/3468465-(4192699568 nu^7)/363825-(336324544 nu^8)/33075-(5374336 nu^9)/525-(332288 nu^10)/45) Log[(2 v)/Sqrt[j]])+v^32 (732059024636797836818121743211231016821502141225937/38028926152013475456169811694933102821376000000+(3793309145776942989752190263090006674693758732226357 nu)/57043389228020213184254717542399654232064000000+(1443149448292654717745974113699182908171698010639 nu^2)/11336126635139152063643624312877514752000000+(9987591966695150802516452654761115499873025471 nu^3)/51804879784238060505898283150246707200000+(4518549248842817332658100057623262546407300741 nu^4)/17863751649737262243413201086291968000000+(1323719500684024831314484293219231770386481741 nu^5)/4465937912434315560853300271572992000000+(69569454222158705314648063747888250176650743 nu^6)/223296895621715778042665013578649600000+(77855865231008710531821660116962531555237 nu^7)/269682241089028717442832142003200000+(12933403707465783376543600747985571770089 nu^8)/57789051661934725166321173286400000+(43950417230750222561260141712373891953 nu^9)/354845054064511470319515976320000+(283793846060413717192879293656179 nu^10)/26578826580283991085552480000+(1737150608023904335442236838320899133/95764267165249798953031434240000+(2126251171799658416072400161371738969 nu)/42705686708827613046622126080000+(70275318482061737294204572024493773 nu^2)/821263205938992558588887040000+(233647768107100614290910503988491 nu^3)/1913337218137437860511744000+(42595783100103760506281219443 nu^4)/275210562234490122240000+(12235253226926063867544567103 nu^5)/68802640558622530560000+(27828019600625191192087 nu^6)/150427741830912000+(20245560165175730102071 nu^7)/118707109314393600+(72845856008026777333 nu^8)/552983428483200+(30127844070464123 nu^9)/416992736160+(1407889851265951 nu^10)/275951075400) Log[(2 v)/Sqrt[j]])+v^22 (-(3715228618253307119913686386903453/609102323246091412273536000000)-(5125696228552781310571544578559989 nu)/295180356650028915178713600000-(97679669819903151011411186345281 nu^2)/3475855648958673820039200000-(5434177228527661479333063419 nu^3)/156443228416539464400000-(66618088142044020032848428019 nu^4)/1960068974976695763180000-(358337359145879729670403561 nu^5)/15170812499819626650000-(460245359486123117138077 nu^6)/92386358171978495625+(1078202231335999782321593 nu^7)/74980232719286895000+(14747461752144804889 nu^8)/608750725708125+(607160982299318 nu^9)/25097947875+(21057813134241616 nu^10)/878428175625+(-(6207929408848802206928879/955592229980868480000)-(4230354494371907397509929 nu)/286677668994260544000-(449642798532978527689 nu^2)/20773744130018880-(2558198412421412567 nu^3)/100356251835840-(542195166510813287 nu^4)/22283049338550-(191392130209171 nu^5)/11497961475-(173038874912 nu^6)/52026975+(3611355938 nu^7)/353925+(657300832 nu^8)/40425+(157964224 nu^9)/11025+(20701696 nu^10)/1575) Log[(2 v)/Sqrt[j]])+v^30 (-(52272554414352889845725913759955915919358464809/3322657806851130777274855402050306048000000)-(2532097124315358911493376475615740651348704152323 nu)/48178538199341396270485403329729437696000000-(45973129283053030328925678078704384875986709 nu^2)/469247099494909968350527927085568000000-(7316915284173091248868543676643488133493019 nu^3)/50749294459480858646060230358784000000-(10207429231988219872132329183421772830860143 nu^4)/55824223905428944510666253394662400000-(765747922213339946250536071134210141859 nu^5)/3734061799694243779977675812352000-(10234229852690485569729533979509266052617 nu^6)/50565420204192884520531026625600000-(743687680032436235610188067396064190431 nu^7)/4396993061234163871350524054400000-(1162668059659676218090197667673609 nu^8)/10932572157661425068998200000-(87375027701740899218380498501633 nu^9)/3322353322535498885694060000+(1906706401767977700966488929 nu^10)/40113413050993659877500+(-(1390879021981559229929521836842191/92038117906956062600478720000)-(53563428921593350647519468583256947 nu)/1334552709650862907706941440000-(5244861765339570628996814123431 nu^2)/77989288782775999749120000-(986151593744349241145498561 nu^3)/10557018921693404160000-(19720629358390912582562549 nu^4)/172006601396556326400-(17489746056061463445083 nu^5)/138491627533459200-(19239607186633268804581 nu^6)/155803080975141600-(7358279720380102639 nu^7)/71683037025600-(476013406181514797 nu^8)/7427683112850-(522791243683873 nu^9)/34493884425+(2209143242872 nu^10)/75150075) Log[(2 v)/Sqrt[j]])+v^26 (-(148184424204277879784724681097903670609941/14658992581844386108064030319820800000)-(2258964115283668195269696091664496792236531 nu)/72031256652166380013762907606016000000-(210045093713517418240270279735053730513 nu^2)/3821692309643801995636826592000000-(14602889417085265295767435416207056593 nu^3)/193632410355285967778932547328000-(18388156319769274609550924083793124937 nu^4)/210470011255745617151013638400000-(56019526201261437177677692030399687 nu^5)/653633575328402537736067200000-(11592969011709499136172079030068883 nu^6)/173083890835317119367609900000-(12239295660826641205139782010047 nu^7)/377089086787183266596100000+(11569463335677673922191433 nu^8)/1360470211853157405000+(44858731490533683314447 nu^9)/1121995226449597500+(897759088260535051784 nu^10)/17653771045535625+(-(11625116456702664635942485927/1144340441469759485952000)-(7152434869709848174537095797 nu)/285039510885721912320000-(8976190825101278814100921 nu^2)/226324475521784640000-(1095274046352028989557537 nu^3)/21235382888463744000-(36186278160690225165011 nu^4)/623212323900566400-(760142335698205105439 nu^5)/13548093997838400-(12906950282799311 nu^6)/297107324514-(1430686963615501 nu^7)/68987768850+(362022268316 nu^8)/61486425+(444838069784 nu^9)/17342325+(11238963968 nu^10)/363825) Log[(2 v)/Sqrt[j]])+v^36 (1429567331319932271306309838807600980650772443856135719633/51228614303672744733104528654997603078264324096000000+(174985108295295765034063722473091126421022377947936128777 nu)/1707620476789091491103484288499920102608810803200000+(39447677765245668588950987181691009449905981824827073 nu^2)/191873218312431626165220413551707927871488000000+(86286962359367418785585343314323768036075230961920739 nu^3)/263825675179593485977178068633598400823296000000+(534428073991914708538346665628283576950667571421507 nu^4)/1177793192766042348112402092114278575104000000+(322655850601350791690142421211977343986198697508713 nu^5)/567367043396975238660597997061501937254400000+(2278277726525434506489069483388610751409196360251 nu^6)/3493639429784330287318953183876243456000000+(72085894261753275611963522770853816612455552609 nu^7)/105411534519354793151864966754886656000000+(197782955168514930149842884876056571056566934983 nu^8)/305693450106128900140408403589171302400000+(394102613524982451245170850608815583289507131 nu^9)/738389976101760628358474404804761600000+(685379092314300490584216702209333068073707 nu^10)/1943131516057264811469669486328320000+(975433303331424974849396563712228655170051/38352439828476561483101653035909120000+(45322611636088365200239994716729173223 nu)/611389125274614402727588921344000+(32399240383122302595960064954288269049 nu^2)/243093908957941797342310563840000+(18998055817392648922033612395390899 nu^3)/95325193546490207693352960000+(88852786719976958283571075886355493 nu^4)/333638177412715726926735360000+(1872706979181895941713226581840833 nu^5)/5740011654412313581535232000+(982403207200286388179459611207 nu^6)/2660368768266737848320000+(13234817216131640847346495837 nu^7)/34401320279311265280000+(9911441002767312054542369 nu^8)/27302635142310528000+(82831069200125439172549 nu^9)/276983255066918400+(18713140287989490493 nu^10)/95074343844480) Log[(2 v)/Sqrt[j]])+v^40 (4176725907388013411141015425394541978759161105128187371243553161/107085344411967704194674441418232422809354871184031744000000+(14820012728467888826343063289273524928196484980642119628381752831 nu)/97985963625619822353445396753892458438255843668393984000000+(49069438059488077843931378469377928827188829921525518816732153 nu^2)/155343600869885084218876848512268531670405605815746560000+(84738431806409720129725447194083154241043591517593235428899999 nu^3)/161816250906130296061330050533613053823339172724736000000+(19949037817165678328918174081484107105673818181420417826684417 nu^4)/26240473119913020982918386573018333052433379360768000000+(1645605761942184346261243233248327753206127195397360410620099 nu^5)/1640029569994563811432399160813645815777086210048000000+(15201975449556747838068284149901597663546205126999960694157 nu^6)/12424466439352756147215145157679134968008228864000000+(142751046428501792171533959152085932221739319440245783 nu^7)/102996954484869003514418758523073276727296000000+(27650061912518689699295008961180292106101483112778866117 nu^8)/19002938102458331148410260947507019556186112000000+(10646665339357634645185787923987022834805004269020523967 nu^9)/7601175240983332459364104379002807822474444800000+(24669074884654953148615283409100533510947861721953147 nu^10)/20433266776836915213344366610222601673318400000+(751584872821129647569063639118457822477942613/21748182223147112852528869303407083520000+(57486963466317255076866221934339942339720359717 nu)/540922811340833423157665714418462228480000+(435365716830413620501164210049881544598273 nu^2)/2191567990198660656177237316337664000+(48178380084135805003357829202818748365003 nu^3)/155904226945026672695535174942720000+(1362506103878091329800046843352482106233 nu^4)/3160220816453243365450037329920000+(2961752200645610730198046269848014883 nu^5)/5338210838603451630827765760000+(98767803278810415490899007795791403 nu^6)/148283634405651434189660160000+(7117084456387924287953504967203 nu^7)/9515934440338716149760000+(86691432405771337127724685913 nu^8)/110848698677780743680000+(383304323937415953765378229 nu^9)/509649189323129856000+(3034483122389261786977949 nu^10)/4680451738681804800) Log[(2 v)/Sqrt[j]])+v^44 (1604145322108716163943964336986103103873637187236177653985334711733672687/30329690432746796214702851401564115105339655357683577321947136000000+(205415594054044887177396585671156579404409378824557192871372553708131 nu)/953663885318524144681988829312360814547940111865116150988800000+(11272000196735173599878685459106343506271969114735348977363007251951789 nu^2)/24199221089957550171305466543801155669153980338577322331340800000+(93792080077728159228105574302491160551802527744883987814231199907509 nu^3)/117244288226538518271828810774230405373808044276052918272000000+(188198297877607024518579127729851386241365072704133296342829211533 nu^4)/155979097418898250472499526528909630209057265112265523200000+(14253467333379252642254867365329196590854354058606262999735544043023 nu^5)/8578850358039403775987473959090029661498149581174603776000000+(3734595645565115595899295797750532061883895458589368966568223531 nu^6)/1756521367329935253068688361812045385237131363876864000000+(200720778643271080086645348121531076616893700779744503112157499 nu^7)/78757072176478075205525429266029208848947466043392000000+(2597190897406330393453415044778706892615982269972118337308250271 nu^8)/905706330029497864863542436559335901762895859499008000000+(14704268730015474449210114239804898024875897026499598894243023 nu^9)/4869388871126332606793238906232988719155354083328000000+(5385148637104795511861284574536771678355006630184351027227 nu^10)/1825108272536106674210359410132304617374570496000000+(964022148825719369043947121607403925948412920436789/21079234904956613073016284396088808901181440000+(4046299444536717250501632989547359356185828387427 nu)/27415799416171143528567834704444192194560000+(2655523696650967086669177543289600764826092750553 nu^2)/9303872355062334878311850287997550329856000+(20707521353473499620424612797919632224811252513 nu^3)/45076900945069451929805476201538519040000+(149973254295632104707917933833012370613911 nu^4)/225602587226332714606480311975936000+(416625390548840067325148555924880121806523 nu^5)/467712680835080018086605524828160000+(62085234502328651485712255087526411809 nu^6)/55442470464091988867544514560000+(533150943010150494421211660389433 nu^7)/401550386535538711511040000+(991017999742458923812465085733500509 nu^8)/667276354825431453853470720000+(1866141612040390616005635846003079 nu^9)/1195835761335898662819840000+(66150321446969981308789884323 nu^10)/43375577743479421440000) Log[(2 v)/Sqrt[j]])+v^48 (336438328467113708738723408254879047516877389630072555580966488172664773780163/4811899133471162255014543729126115332363371008703968745911362781184000000+(7878210512880292760475394830210965666689668144449595667837411843437201260250583 nu)/26465445234091392402579990510193634327998540547871828102512495296512000000+(5918234557574457000172939104154924917714518768223952992080541195296018671243 nu^2)/8916928987227558087122638312059849840969858675158971732652457984000000+(27872970842723408880813652154602046263253204744827890872579016532512806173 nu^3)/23715236668158399167879357212925132555770900731805775884713984000000+(17376427999091453208571427205191826854175338582870824907658324390184786519 nu^4)/9486094667263359667151742885170053022308360292722310353885593600000+(1161035229511458471355907790745575445653679377031534613779766345142367 nu^5)/444055661688918832488472404091771197164567665277417816064000000+(836433105081775430060874111858654066248296595817949418826122274943883 nu^6)/240207810025103305727649270854520830521948188272888905728000000+(141209236494266356595160122774030346345865499008270560569294252792617 nu^7)/32335666734148521924875863384262419493339179190581198848000000+(143483010883914633378080929096364587389860361001836663836021638381 nu^8)/27710195619243954187434820302927584272472599174525747200000+(117807446740238572767928032151014912503487882370018208330856226351 nu^9)/20287821792660752172943350578929124199488867252777779200000+(83848791043048361793692468859478134984690598997325112872975561413 nu^10)/13655264668137044731788793658894602826579045266292736000000+(4042863488255118944981865350719584746132986705792956621433/68318980764119060539977866639650010622027513200640000+(128584922948635403230197599687331740214709083635700623797 nu)/644518686453953401320545911694811420962523709440000+(9151189095468475915403871886984285327881609918810362603 nu^2)/23018524516212621475733782560528979320090132480000+(96890102427410119641644842242921598673760737884481 nu^3)/146985546449724282111145197827188190085120000+(1665388467243504180289478940833583445236379580807 nu^4)/1691613155465879068783972779635918241792000+(246187034546890546098755204127945855515332011263 nu^5)/180307603780277807719221904806154076160000+(136784810301701478881107533630476311249237319 nu^6)/76704879656953122966203306071818240000+(1032690502976062546691974872569219023070459 nu^7)/467712680835080018086605524828160000+(1641953021325043350024947972091759027371 nu^8)/632044163290648673090007465984000+(6196962287594576127645115220361744931 nu^9)/2135284335441380652331106304000+(8183533483628696650927867969105908119 nu^10)/2669105419301725815413882880000) Log[(2 v)/Sqrt[j]])+v^52 (11953509306985167607750646259685813654636133860783949199938876767541237290065875399/132162552289000393349061677054460300137507378487061271359924620956270592000000+(238499904834239609443732797718347532567397392363085614133856513456493802100960467113 nu)/594731485300501770070777546745071350618783203191775721119660794303217664000000+(184074611274655818120813475780195856165474531067637553152751950862251315937078771 nu^2)/200381228200977685333819928148608945626274664148172412776166035816448000000+(97662159349686793715278320605004308898492276500233370378323745840634606586559143 nu^3)/58444524891951824889030812376677609140996777043216953726381760446464000000+(394836398327782820220425554100205719202647820162339027489703191077240328784207 nu^4)/147339138383071827451338182462212460019319605991303244688357379276800000+(300372092343359906929611087793491634210695794301857400769469083063501174949557 nu^5)/76132685486693649442940702184121939827611954463591342240184664064000000+(4235504409900900606409987599613743664001581521595984004476694180209539168829 nu^6)/779135670185461324708457478492475992387841639247279818247503872000000+(83091156586403052566230668693498084666916977827041974754751639940969655507 nu^7)/11736451691482900504329301340927888891677318561600145253728256000000+(1532220429708579298877680012044220679304715615257507279538842444250658551 nu^8)/174933561797170603723065467141201595946409897259622761234432000000+(52380643893517333125883753672996948719225722538592092502636533520629967 nu^9)/5078716310240436882282545820228433430702222823666467261644800000+(26335892047321475408926537804030209313428825516057195588767918593847267 nu^10)/2279539656623362114151914871048476395054569124522111270912000000+(241736818198604503138012198428872490653653142678203624815139/3218583093776275740994512828356844944859962844119040000+(3816650878018235839168134107738446271534689077200500305120059 nu)/14483623921993240834475307727605802251869832798535680000+(1754449148528123904770830503557905937146753231271409041129 nu^2)/3253284798291383835237041268554762410572738723840000+(8217021276221102652940611189414424015644356510997150457 nu^3)/8951648422971575018340915440205714180035051520000+(368655547783568168645280442329546728315527835775131743 nu^4)/261574142229688880406065710915102037728296960000+(731714664585189023099870989319323819247052928961 nu^5)/363349467739612155865852604778566123520000+(84274975800558685761795055973588506172406175768589 nu^6)/31012907850207782927706167626658501099520000+(314513377153715927922267939776668105126723970701 nu^7)/90153801890138903859610952403077038080000+(4969335836606461108153475686117300759993667 nu^8)/1162195146317471560093989485936640000+(50875716540896743308942641493618094699 nu^9)/10159936588141197308278603776000+(17684429075054047664968248035074331511047 nu^10)/3160220816453243365450037329920000) Log[(2 v)/Sqrt[j]]));


==> anc/ancillary_SF.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Ancillary SF*)


(*
Ancillary file for the paper "Nonlocal-in-time tail effects in gravitational scattering
to fifth Post-Minkowskian and tenth self-force orders" by C. Dlapa, G. K\[ADoubleDot]lin, Z. Liu, and R.A. Porto.

This file contains machine-readable answers for the PM-coefficients of the nonlocal-in-time contributions to the scattering angle introduced in Eq.(2) as \chi_b^{(n)} and \chi_b^{(n)log} (@4PM to 30SF, @5PM to 10SF).

Variables used:
- g = \gamma = u1.u2, scalar product of incoming velocities (we use the mostly negative metric convention)
- x = g - Sqrt[g^2-1], kinematic variable introduced in the start of section "Integration"
- nu = m1 m2/M^2: symmetric mass ratio, introduced after Eq.(2) (m2<m1)
- Gamma = \Gamma = E/M = Sqrt[1+2nu(g - 1)], introduced after Eq.(2)
- G[{__},1-x]: MPLs, see Eq.(5)
*)


(*The PM-coefficients of the nonlocal-in-time contributions to the scattering angle to 5PM (@4PM to 30SF, @5PM to 10SF)*)
chibNLoc[1] = 0;
chibNLoc[2] = 0;
chibNLoc[3] = 0;
chibNLoc[4] = Gamma ((nu^2 Pi (105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12))/(32 (-1+x)^2 x^3 (1+x)^4)+(Sqrt[1-4 nu] nu Pi (-95-280 Pi^2-2652 x+1440 Pi^2 x-13893 x^2+6440 Pi^2 x^2+2208 x^3+7296 Pi^2 x^3-95253 x^4-5056 Pi^2 x^4+155108 x^5-18912 Pi^2 x^5+58801 x^6-17792 Pi^2 x^6-58801 x^8+14248 Pi^2 x^8-155108 x^9+18912 Pi^2 x^9+95253 x^10+4904 Pi^2 x^10-2208 x^11-7296 Pi^2 x^11+13893 x^12-7120 Pi^2 x^12+2652 x^13-1440 Pi^2 x^13+95 x^14+560 Pi^2 x^14))/(256 (-1+x)^5 x^2 (1+x)^5)-(nu Pi (-5139-840 Pi^2+29820 x+4320 Pi^2 x-115281 x^2-15240 Pi^2 x^2+518784 x^3+21888 Pi^2 x^3-2062529 x^4+960 Pi^2 x^4+4414812 x^5-56736 Pi^2 x^5-4351779 x^6+71040 Pi^2 x^6+4351779 x^8-81672 Pi^2 x^8-4414812 x^9+56736 Pi^2 x^9+2062529 x^10-1416 Pi^2 x^10-518784 x^11-21888 Pi^2 x^11+115281 x^12+13200 Pi^2 x^12-29820 x^13-4320 Pi^2 x^13+5139 x^14+1680 Pi^2 x^14))/(768 (-1+x)^5 x^2 (1+x)^5)-(nu^3 Pi (4200-39491 x+162960 x^2-586983 x^3+2552176 x^4-8964537 x^5+22129840 x^6-37831069 x^7+45103568 x^8-37831069 x^9+22129840 x^10-8964537 x^11+2552176 x^12-586983 x^13+162960 x^14-39491 x^15+4200 x^16))/(2560 (-1+x)^4 x^4 (1+x)^4)+(nu^4 Pi (134400-1532921 x+8051664 x^2-31159534 x^3+124544592 x^4-476277216 x^5+1374573616 x^6-2920726546 x^7+4578297008 x^8-5306679886 x^9+4578297008 x^10-2920726546 x^11+1374573616 x^12-476277216 x^13+124544592 x^14-31159534 x^15+8051664 x^16-1532921 x^17+134400 x^18))/(122880 (-1+x)^4 x^5 (1+x)^4)-(nu^5 Pi (11289600-150943333 x+944664880 x^2-4155376193 x^3+16610004640 x^4-63635494508 x^5+208597003264 x^6-520499819140 x^7+994273934688 x^8-1464132692586 x^9+1662719042976 x^10-1464132692586 x^11+994273934688 x^12-520499819140 x^13+208597003264 x^14-63635494508 x^15+16610004640 x^16-4155376193 x^17+944664880 x^18-150943333 x^19+11289600 x^20))/(13762560 (-1+x)^4 x^6 (1+x)^4)+1/(8808038400 (-1+x)^4 x^7 (1+x)^4) nu^6 Pi (5780275200-88696973655 x+642434608000 x^2-3170631328246 x^3+13351324857728 x^4-52178801269879 x^5+180620228432384 x^6-517847941536304 x^7+1156674397058560 x^8-2040165319608882 x^9+2865696372250368 x^10-3204190216013748 x^11+2865696372250368 x^12-2040165319608882 x^13+1156674397058560 x^14-517847941536304 x^15+180620228432384 x^16-52178801269879 x^17+13351324857728 x^18-3170631328246 x^19+642434608000 x^20-88696973655 x^21+5780275200 x^22)-1/(26424115200 (-1+x)^4 x^8 (1+x)^4) nu^7 Pi (14450688000-250391483210 x+2060474511405 x^2-11339393406500 x^3+50821597033714 x^4-206145252047930 x^5+750182093870221 x^6-2329316294754920 x^7+5980752076235536 x^8-12247688561169326 x^9+20302202508143430 x^10-27481786965920834 x^11+30354538339766268 x^12-27481786965920834 x^13+20302202508143430 x^14-12247688561169326 x^15+5980752076235536 x^16-2329316294754920 x^17+750182093870221 x^18-206145252047930 x^19+50821597033714 x^20-11339393406500 x^21+2060474511405 x^22-250391483210 x^23+14450688000 x^24)+1/(2959500902400 (-1+x)^4 x^9 (1+x)^4) nu^8 Pi (1387266048000-26794876712925 x+246983767589920 x^2-1506072147835710 x^3+7244496985933120 x^4-30630787486831988 x^5+116843984751734560 x^6-389028347364988682 x^7+1093721130664092800 x^8-2565036386939179427 x^9+4898502421726213472 x^10-7725558198265697720 x^11+10150782882821041568 x^12-11101719606220984856 x^13+10150782882821041568 x^14-7725558198265697720 x^15+4898502421726213472 x^16-2565036386939179427 x^17+1093721130664092800 x^18-389028347364988682 x^19+116843984751734560 x^20-30630787486831988 x^21+7244496985933120 x^22-1506072147835710 x^23+246983767589920 x^24-26794876712925 x^25+1387266048000 x^26)-1/(2083488635289600 (-1+x)^4 x^10 (1+x)^4) nu^9 Pi (854555885568000-18206922909995085 x+185861480872516800 x^2-1247242461753658025 x^3+6463227315694154880 x^4-28696863888873911480 x^5+114164500262185609984 x^6-403321324957497050720 x^7+1228727118588703240576 x^8-3167734194522858187495 x^9+6891486703731509674816 x^10-12426963946115064486691 x^11+18814340046748715276800 x^12-24122173052703749813224 x^13+26167982061831515335168 x^14-24122173052703749813224 x^15+18814340046748715276800 x^16-12426963946115064486691 x^17+6891486703731509674816 x^18-3167734194522858187495 x^19+1228727118588703240576 x^20-403321324957497050720 x^21+114164500262185609984 x^22-28696863888873911480 x^23+6463227315694154880 x^24-1247242461753658025 x^25+185861480872516800 x^26-18206922909995085 x^27+854555885568000 x^28)+1/(160011927190241280 (-1+x)^4 x^11 (1+x)^4) nu^10 Pi (58337681788108800-1359194315921545971 x+15223869429620234880 x^2-111680624626378486606 x^3+623679447663416440960 x^4-2924351159904145593671 x^5+12146012095294463097856 x^6-45077352216890028090296 x^7+146965185602916569362432 x^8-412524098522526224663761 x^9+986946743417296044756864 x^10-2015872960380785187340722 x^11+3464782823108860555173248 x^12-5069533545078314438140661 x^13+6367661459537356329948160 x^14-6860652783257687629790864 x^15+6367661459537356329948160 x^16-5069533545078314438140661 x^17+3464782823108860555173248 x^18-2015872960380785187340722 x^19+986946743417296044756864 x^20-412524098522526224663761 x^21+146965185602916569362432 x^22-45077352216890028090296 x^23+12146012095294463097856 x^24-2924351159904145593671 x^25+623679447663416440960 x^26-111680624626378486606 x^27+15223869429620234880 x^28-1359194315921545971 x^29+58337681788108800 x^30)-1/(10400775267365683200 (-1+x)^4 x^12 (1+x)^4) nu^11 Pi (3412754384604364800-86319773961403335010 x+1052609466219153330915 x^2-8389371209033920189406 x^3+50410129003280276149166 x^4-250417927811193473459474 x^5+1088578166826423635957623 x^6-4227559703238108057133014 x^7+14581658346748618575834424 x^8-44014671602901287834254618 x^9+114819301578651955592907297 x^10-257549626077036814800034046 x^11+498583702431315087704469842 x^12-822736117416888299155585554 x^13+1169398011699997320758846341 x^14-1443424062804785585641080238 x^15+1546151500359070132638534544 x^16-1443424062804785585641080238 x^17+1169398011699997320758846341 x^18-822736117416888299155585554 x^19+498583702431315087704469842 x^20-257549626077036814800034046 x^21+114819301578651955592907297 x^22-44014671602901287834254618 x^23+14581658346748618575834424 x^24-4227559703238108057133014 x^25+1088578166826423635957623 x^26-250417927811193473459474 x^27+50410129003280276149166 x^28-8389371209033920189406 x^29+1052609466219153330915 x^30-86319773961403335010 x^31+3412754384604364800 x^32)+1/(457634111764090060800 (-1+x)^4 x^13 (1+x)^4) nu^12 Pi (136510175384174592000-3725217034613405800245 x+49131663245253238490120 x^2-423059257071046193153850 x^3+2728304524987629670454008 x^4-14377661812863622289942383 x^5+65561745971787440871790792 x^6-266102241128481631217447264 x^7+964757635732392590171875032 x^8-3096180284628448134081337832 x^9+8704899113569879568730966248 x^10-21282107700680628208833929136 x^11+45141432448909732321154364280 x^12-83448959052963064554214980241 x^13+132964217319085538582672281800 x^14-184336380246631096145889092534 x^15+224138445678015711729588378680 x^16-238888956968250345072783118790 x^17+224138445678015711729588378680 x^18-184336380246631096145889092534 x^19+132964217319085538582672281800 x^20-83448959052963064554214980241 x^21+45141432448909732321154364280 x^22-21282107700680628208833929136 x^23+8704899113569879568730966248 x^24-3096180284628448134081337832 x^25+964757635732392590171875032 x^26-266102241128481631217447264 x^27+65561745971787440871790792 x^28-14377661812863622289942383 x^29+2728304524987629670454008 x^30-423059257071046193153850 x^31+49131663245253238490120 x^32-3725217034613405800245 x^33+136510175384174592000 x^34)-1/(1046020826889348710400 (-1+x)^4 x^14 (1+x)^4) nu^13 Pi (286021319852556288000-8376246265095894595515 x+118811682133106555378160 x^2-1099745650772962589358655 x^3+7589256999563827316950560 x^4-42426192504259706056847009 x^5+203251272737864849761968464 x^6-862104947058817200443662181 x^7+3272952095029226274537289792 x^8-11085470706541308330504736536 x^9+33234513591635469886711278976 x^10-87617996615331234294127259704 x^11+202278710979094455339227329728 x^12-408604014074278663234373825915 x^13+725677709427005088257134689968 x^14-1121604827264640233941738846335 x^15+1521617510358014964167262522592 x^16-1826129673219925484429510671030 x^17+1937822259098776309808684020000 x^18-1826129673219925484429510671030 x^19+1521617510358014964167262522592 x^20-1121604827264640233941738846335 x^21+725677709427005088257134689968 x^22-408604014074278663234373825915 x^23+202278710979094455339227329728 x^24-87617996615331234294127259704 x^25+33234513591635469886711278976 x^26-11085470706541308330504736536 x^27+3272952095029226274537289792 x^28-862104947058817200443662181 x^29+203251272737864849761968464 x^30-42426192504259706056847009 x^31+7589256999563827316950560 x^32-1099745650772962589358655 x^33+118811682133106555378160 x^34-8376246265095894595515 x^35+286021319852556288000 x^36)+1/(3481157311887752508211200 (-1+x)^4 x^15 (1+x)^4) nu^14 Pi (878657494587052916736000-27486571457597367397507995 x+417257255222329557336418560 x^2-4133085923497541199767643390 x^3+30426625925307293694707242240 x^4-180278851273945362488498804580 x^5+908061022694033002812501887744 x^6-4026254082193436488821318342434 x^7+15971534796199126618540281526016 x^8-56800472476190754544145421532777 x^9+180234868812427956695300333930496 x^10-507409259596164066287999673905776 x^11+1262556778251160225812538946873344 x^12-2770479437172731127376893798538503 x^13+5361107982996747958526888735156480 x^14-9192544280308182072821699324481758 x^15+13833616966600826729401300497388800 x^16-18413784934104059538360923351976337 x^17+21846466839248168026073495383052800 x^18-23093820645553971264301297850892580 x^19+21846466839248168026073495383052800 x^20-18413784934104059538360923351976337 x^21+13833616966600826729401300497388800 x^22-9192544280308182072821699324481758 x^23+5361107982996747958526888735156480 x^24-2770479437172731127376893798538503 x^25+1262556778251160225812538946873344 x^26-507409259596164066287999673905776 x^27+180234868812427956695300333930496 x^28-56800472476190754544145421532777 x^29+15971534796199126618540281526016 x^30-4026254082193436488821318342434 x^31+908061022694033002812501887744 x^32-180278851273945362488498804580 x^33+30426625925307293694707242240 x^34-4133085923497541199767643390 x^35+417257255222329557336418560 x^36-27486571457597367397507995 x^37+878657494587052916736000 x^38)-1/(82851544022928509695426560 (-1+x)^4 x^16 (1+x)^4) nu^15 Pi (19418330630373869459865600-646242268742519053884333516 x+10454233510627900274892079425 x^2-110369258669261440533656439426 x^3+864117654846698915282759723610 x^4-5418854599114080507247657177231 x^5+28700728700505052477750690577772 x^6-133064949029092081569638933976575 x^7+550870085905417088019184678605830 x^8-2049816035020045296775752618371597 x^9+6845707669510766569103283691343371 x^10-20433253704612551390115978055137615 x^11+54313254685235866532274965570894416 x^12-128309196941738175440919459883779745 x^13+269120354308688508020660166256211781 x^14-501334746155895811242579964277243075 x^15+833337088646047367661504522834093050 x^16-1224795012591794221430552970764879205 x^17+1603111626328679829795219287474363395 x^18-1882718764842539567447900008283530495 x^19+1983455247235623418390584180573439660 x^20-1882718764842539567447900008283530495 x^21+1603111626328679829795219287474363395 x^22-1224795012591794221430552970764879205 x^23+833337088646047367661504522834093050 x^24-501334746155895811242579964277243075 x^25+269120354308688508020660166256211781 x^26-128309196941738175440919459883779745 x^27+54313254685235866532274965570894416 x^28-20433253704612551390115978055137615 x^29+6845707669510766569103283691343371 x^30-2049816035020045296775752618371597 x^31+550870085905417088019184678605830 x^32-133064949029092081569638933976575 x^33+28700728700505052477750690577772 x^34-5418854599114080507247657177231 x^35+864117654846698915282759723610 x^36-110369258669261440533656439426 x^37+10454233510627900274892079425 x^38-646242268742519053884333516 x^39+19418330630373869459865600 x^40)+1/(2209374507278093591878041600 (-1+x)^4 x^17 (1+x)^4) nu^16 Pi (483300673467082973223321600-17049848616624701422877316985 x+292812876686548287716867689920 x^2-3282909372846272034516915009526 x^3+27255555172857888089816473746848 x^4-180588690710904252628316488531144 x^5+1005333397570091225555143762674224 x^6-4874231455389989967537686889730354 x^7+21044117718360016764292217593523504 x^8-81735878123419827773697852199375939 x^9+286085902757665599467156588563174544 x^10-900238819907791800418913731520209984 x^11+2539091899473085532233829945070235184 x^12-6405645166827919748639970684195644288 x^13+14442912279985482813473098456295154896 x^14-29094693716870209368203504175567521600 x^15+52392891494162101619078928638577251440 x^16-84714341012251894298009053486994138180 x^17+121915952245075511314128144377380936720 x^18-157198607973363036598983103865876507480 x^19+182949820062296069115721505085999246640 x^20-192154484996387534915819569229477863280 x^21+182949820062296069115721505085999246640 x^22-157198607973363036598983103865876507480 x^23+121915952245075511314128144377380936720 x^24-84714341012251894298009053486994138180 x^25+52392891494162101619078928638577251440 x^26-29094693716870209368203504175567521600 x^27+14442912279985482813473098456295154896 x^28-6405645166827919748639970684195644288 x^29+2539091899473085532233829945070235184 x^30-900238819907791800418913731520209984 x^31+286085902757665599467156588563174544 x^32-81735878123419827773697852199375939 x^33+21044117718360016764292217593523504 x^34-4874231455389989967537686889730354 x^35+1005333397570091225555143762674224 x^36-180588690710904252628316488531144 x^37+27255555172857888089816473746848 x^38-3282909372846272034516915009526 x^39+292812876686548287716867689920 x^40-17049848616624701422877316985 x^41+483300673467082973223321600 x^42)-1/(10746397603400647230894794342400 (-1+x)^4 x^18 (1+x)^4) nu^17 Pi (2203851071009898357898346496000-82151087601174640054999796628825 x+1492787665007671061130410579029760 x^2-17715925721602610128165006608016965 x^3+155534874421701790555040577402563072 x^4-1086817960431988769561772647028355576 x^5+6354283800725447688073150295604451328 x^6-32212121136834929660290394988448156288 x^7+144971268856898750364138867306524958208 x^8-586767592480962387384373740403695557383 x^9+2145646158479075975708703296828137854208 x^10-7086105277193495398183955192005848058403 x^11+21091089229942280910172472734407439126528 x^12-56467662271577790164651796306056979261248 x^13+135857912931310246359570441378981444550656 x^14-293708238578204473986052345206009462231872 x^15+570601015362599249763698802477932489994240 x^16-996759903654347218304817011322202415570820 x^17+1572227460874109507669130554084251453209600 x^18-2220361250089437975231045908132045948041140 x^19+2824688434534186076817834335366796206192640 x^20-3260764619736645389766808210910774991907080 x^21+3415499644812924014405762459786388954501120 x^22-3260764619736645389766808210910774991907080 x^23+2824688434534186076817834335366796206192640 x^24-2220361250089437975231045908132045948041140 x^25+1572227460874109507669130554084251453209600 x^26-996759903654347218304817011322202415570820 x^27+570601015362599249763698802477932489994240 x^28-293708238578204473986052345206009462231872 x^29+135857912931310246359570441378981444550656 x^30-56467662271577790164651796306056979261248 x^31+21091089229942280910172472734407439126528 x^32-7086105277193495398183955192005848058403 x^33+2145646158479075975708703296828137854208 x^34-586767592480962387384373740403695557383 x^35+144971268856898750364138867306524958208 x^36-32212121136834929660290394988448156288 x^37+6354283800725447688073150295604451328 x^38-1086817960431988769561772647028355576 x^39+155534874421701790555040577402563072 x^40-17715925721602610128165006608016965 x^41+1492787665007671061130410579029760 x^42-82151087601174640054999796628825 x^43+2203851071009898357898346496000 x^44)+1/(46768322369999616748854144978124800 (-1+x)^4 x^19 (1+x)^4) nu^18 Pi (9026973986856543673951627247616000-354530909543319015322155760581256095 x+6795952080422947255283453329157011200 x^2-85120553146515328323963232470848158630 x^3+788205561275650304699089483992029203200 x^4-5797386302511331829565060548712228991459 x^5+35561289515821285501220895649820871329792 x^6-188413786667374179040835153863480776210136 x^7+883563813587765819493716846162395813216256 x^8-3722385249236772842329823572257732936945401 x^9+14187325921879122213556583722026169420441856 x^10-48999899758155949905395285088780523006470146 x^11+153213409474945645464726013294528211446533376 x^12-433063394941147578627832146856275285005109701 x^13+1105387699119882884803108781085415862360129536 x^14-2547278868349336233599131541174945884430884992 x^15+5301423310865711965386716913811514434065055744 x^16-9967895337417135463086274211384337823373050140 x^17+16941849446989576933319337219789815847486274560 x^18-26132973152771876324965054118938700124077130840 x^19+36283208032426556187393084919244089868471208960 x^20-45601910537760918614171581863091423375954272420 x^21+52256713825188413659719475246213292318259640320 x^22-54601942207477999796791597443650568964195590480 x^23+52256713825188413659719475246213292318259640320 x^24-45601910537760918614171581863091423375954272420 x^25+36283208032426556187393084919244089868471208960 x^26-26132973152771876324965054118938700124077130840 x^27+16941849446989576933319337219789815847486274560 x^28-9967895337417135463086274211384337823373050140 x^29+5301423310865711965386716913811514434065055744 x^30-2547278868349336233599131541174945884430884992 x^31+1105387699119882884803108781085415862360129536 x^32-433063394941147578627832146856275285005109701 x^33+153213409474945645464726013294528211446533376 x^34-48999899758155949905395285088780523006470146 x^35+14187325921879122213556583722026169420441856 x^36-3722385249236772842329823572257732936945401 x^37+883563813587765819493716846162395813216256 x^38-188413786667374179040835153863480776210136 x^39+35561289515821285501220895649820871329792 x^40-5797386302511331829565060548712228991459 x^41+788205561275650304699089483992029203200 x^42-85120553146515328323963232470848158630 x^43+6795952080422947255283453329157011200 x^44-354530909543319015322155760581256095 x^45+9026973986856543673951627247616000 x^46)-1/(12754997009999895476960221357670400 (-1+x)^4 x^20 (1+x)^4) nu^19 Pi (2325129663281230946320873684992000-95965708639928802149498603976215820 x+1935312929180992862093951835760738455 x^2-25514934478515331793970784604006740580 x^3+248594408926184932294043149356188932310 x^4-1920977376142801113451698770658204411820 x^5+12347459639345492012647620540052049215739 x^6-68333159583710365416709108026777412559572 x^7+333756640250983118768282996754872863813016 x^8-1462296511806534246473533152273036633670556 x^9+5798788356126384195536207283332570952877761 x^10-20886452329298279587170157263330032076159396 x^11+68354860535880122296894562813043270336800786 x^12-203081505684916921451861585367538599351434636 x^13+547246615534503807461212617867272989966161901 x^14-1337047669134777300310157412174769997120494916 x^15+2962486486425126456949469920126800697816147072 x^16-5956356668469753966161416470438430256722607024 x^17+10872131632216129889003285923713237737105508860 x^18-18025587087144196459288287230824619438253453840 x^19+27247892826393825361263178859778579496368842520 x^20-37251939988198960616173729612592032687298796720 x^21+46307132805598125067989702840733344990328972740 x^22-52712470213538736367679577937463404835776402320 x^23+54955285667416999185874870726494896584385276880 x^24-52712470213538736367679577937463404835776402320 x^25+46307132805598125067989702840733344990328972740 x^26-37251939988198960616173729612592032687298796720 x^27+27247892826393825361263178859778579496368842520 x^28-18025587087144196459288287230824619438253453840 x^29+10872131632216129889003285923713237737105508860 x^30-5956356668469753966161416470438430256722607024 x^31+2962486486425126456949469920126800697816147072 x^32-1337047669134777300310157412174769997120494916 x^33+547246615534503807461212617867272989966161901 x^34-203081505684916921451861585367538599351434636 x^35+68354860535880122296894562813043270336800786 x^36-20886452329298279587170157263330032076159396 x^37+5798788356126384195536207283332570952877761 x^38-1462296511806534246473533152273036633670556 x^39+333756640250983118768282996754872863813016 x^40-68333159583710365416709108026777412559572 x^41+12347459639345492012647620540052049215739 x^42-1920977376142801113451698770658204411820 x^43+248594408926184932294043149356188932310 x^44-25514934478515331793970784604006740580 x^45+1935312929180992862093951835760738455 x^46-95965708639928802149498603976215820 x^47+2325129663281230946320873684992000 x^48)+1/(13848282467999886517842526045470720 (-1+x)^4 x^21 (1+x)^4) nu^20 Pi (2391561939374980401930041504563200-103487894701616891307358403140157124 x+2190298655571370981038349458280902600 x^2-30321536629604318578374616965564209304 x^3+310145351885128910029293772745988537560 x^4-2513212463790237991832984814604078908059 x^5+16905525049385316699732141465069782334856 x^6-97648968837222709535744159484057527229122 x^7+496498794023350478776856813562663704271736 x^8-2260667685085211503697689201196832274306256 x^9+9314874376910437129296900687141897528576296 x^10-34912827404815869692465629685201579370115230 x^11+119228895415313012309049240894492873482783832 x^12-370957098688778872423644158878205913758923397 x^13+1050897161428104717105465199016788334565611720 x^14-2709767717572650491340178774766596114855853896 x^15+6360276369467504966465720870240397926740416536 x^16-13596104779023979458184209946857631452215531836 x^17+26489847880894219666362748939287112298669399072 x^18-47064174233140331857997212876498923861443303456 x^19+76287016600798137531939876293101625206677616224 x^20-113213573017784556248088601967366418444021116640 x^21+152619893217127525624495001074276379195520543264 x^22-187826544753815424697430594546236484442450713760 x^23+212512993780735540792820581566515179803698427744 x^24-221104418311459943676745689466540662333133684320 x^25+212512993780735540792820581566515179803698427744 x^26-187826544753815424697430594546236484442450713760 x^27+152619893217127525624495001074276379195520543264 x^28-113213573017784556248088601967366418444021116640 x^29+76287016600798137531939876293101625206677616224 x^30-47064174233140331857997212876498923861443303456 x^31+26489847880894219666362748939287112298669399072 x^32-13596104779023979458184209946857631452215531836 x^33+6360276369467504966465720870240397926740416536 x^34-2709767717572650491340178774766596114855853896 x^35+1050897161428104717105465199016788334565611720 x^36-370957098688778872423644158878205913758923397 x^37+119228895415313012309049240894492873482783832 x^38-34912827404815869692465629685201579370115230 x^39+9314874376910437129296900687141897528576296 x^40-2260667685085211503697689201196832274306256 x^41+496498794023350478776856813562663704271736 x^42-97648968837222709535744159484057527229122 x^43+16905525049385316699732141465069782334856 x^44-2513212463790237991832984814604078908059 x^45+310145351885128910029293772745988537560 x^46-30321536629604318578374616965564209304 x^47+2190298655571370981038349458280902600 x^48-103487894701616891307358403140157124 x^49+2391561939374980401930041504563200 x^50)-1/(25480839741119791192830247923666124800 (-1+x)^4 x^22 (1+x)^4) nu^21 Pi (4180450270027465742573712549976473600-189253392923414044265224414973771579850 x+4194428818737018528490666855820329728960 x^2-60836282547103560767924730976971610646562 x^3+651912747631139642534878801985570649941856 x^4-5529823141021786363191773593515078656863493 x^5+38874934201612295587705153077156096567323408 x^6-234158162752210840031717760010423605534755473 x^7+1238667630764931787019667446321209424375086400 x^8-5857443891810711214181760812596545172580426164 x^9+25051002493581361979486475425789616967316911616 x^10-97535176819689614026252372866876114938144816636 x^11+346722435477757753964236853626041516955774549056 x^12-1126209524630866147270867269833090843845064580591 x^13+3342058108990755536582245330377700914636154908656 x^14-9058613421308974496809633835536144282750629405371 x^15+22427182698611621219127529216212542222022386856736 x^16-50736611869863059805625609411800439593898295243006 x^17+104954459183654549036470979451058160459590547297344 x^18-198689616299348353378353507215403686334742874768150 x^19+344406009474558481457258555044659646061357535786368 x^20-546839562169254319141578794368506442401144592523328 x^21+797992653299082026373298567612108190877163049772288 x^22-1062010587944803233694204551812792700190838942019456 x^23+1295066450118008824757624152081081664372945926403712 x^24-1457160518446439742942250026593354180683780917906000 x^25+1513247453834311231569698669068251112155549927797760 x^26-1457160518446439742942250026593354180683780917906000 x^27+1295066450118008824757624152081081664372945926403712 x^28-1062010587944803233694204551812792700190838942019456 x^29+797992653299082026373298567612108190877163049772288 x^30-546839562169254319141578794368506442401144592523328 x^31+344406009474558481457258555044659646061357535786368 x^32-198689616299348353378353507215403686334742874768150 x^33+104954459183654549036470979451058160459590547297344 x^34-50736611869863059805625609411800439593898295243006 x^35+22427182698611621219127529216212542222022386856736 x^36-9058613421308974496809633835536144282750629405371 x^37+3342058108990755536582245330377700914636154908656 x^38-1126209524630866147270867269833090843845064580591 x^39+346722435477757753964236853626041516955774549056 x^40-97535176819689614026252372866876114938144816636 x^41+25051002493581361979486475425789616967316911616 x^42-5857443891810711214181760812596545172580426164 x^43+1238667630764931787019667446321209424375086400 x^44-234158162752210840031717760010423605534755473 x^45+38874934201612295587705153077156096567323408 x^46-5529823141021786363191773593515078656863493 x^47+651912747631139642534878801985570649941856 x^48-60836282547103560767924730976971610646562 x^49+4194428818737018528490666855820329728960 x^50-189253392923414044265224414973771579850 x^51+4180450270027465742573712549976473600 x^52)+1/(1756217877541794839136607856892680601600 (-1+x)^4 x^23 (1+x)^4) nu^22 Pi (274409043365905443615094977639481344000-12971351287125709198252191042835765242150 x+300435152753908791971830319174287325579520 x^2-4556179664413214862653452843479093073500060 x^3+51050632720714014064456654962101802514851072 x^4-452522846709251669705001704103081815012144601 x^5+3320234684436344867860578576605122721592898688 x^6-20834838642402184574819445134397660044762838758 x^7+114588153077304560438831767444538448247097438848 x^8-562417265400494304031195288124712284971366266515 x^9+2494423144671086746452317377912691267827834561024 x^10-10074686517092587003929950855380184281164498337136 x^11+37205423734733764359093600800467480579392838800896 x^12-125838185648303870341457294509630926273343259831421 x^13+389965073103115622536026307685058265062732692032896 x^14-1107243019065845677403995108703594613459112032720986 x^15+2880638644958260598887974965321881220216141844081536 x^16-6869073904639220988547296132790409453188180620392071 x^17+15021865537386199836343937508657860794772473025374976 x^18-30151360630095066379426220660682029524820221432042084 x^19+55592904834777413218119343231295560129085324321580800 x^20-94207133120696194739328626963104907681447148004002938 x^21+146771362787942241149839454849848517151966293153783808 x^22-210898226826123353258466805429008631905620228220788928 x^23+277380925578651145142690990138976360433587218358583296 x^24-335414718087724580371073494856615920857733228197714672 x^25+375474641036455950557733155945174642373184104834877440 x^26-389259699410584875511015506153613645979238989520310560 x^27+375474641036455950557733155945174642373184104834877440 x^28-335414718087724580371073494856615920857733228197714672 x^29+277380925578651145142690990138976360433587218358583296 x^30-210898226826123353258466805429008631905620228220788928 x^31+146771362787942241149839454849848517151966293153783808 x^32-94207133120696194739328626963104907681447148004002938 x^33+55592904834777413218119343231295560129085324321580800 x^34-30151360630095066379426220660682029524820221432042084 x^35+15021865537386199836343937508657860794772473025374976 x^36-6869073904639220988547296132790409453188180620392071 x^37+2880638644958260598887974965321881220216141844081536 x^38-1107243019065845677403995108703594613459112032720986 x^39+389965073103115622536026307685058265062732692032896 x^40-125838185648303870341457294509630926273343259831421 x^41+37205423734733764359093600800467480579392838800896 x^42-10074686517092587003929950855380184281164498337136 x^43+2494423144671086746452317377912691267827834561024 x^44-562417265400494304031195288124712284971366266515 x^45+114588153077304560438831767444538448247097438848 x^46-20834838642402184574819445134397660044762838758 x^47+3320234684436344867860578576605122721592898688 x^48-452522846709251669705001704103081815012144601 x^49+51050632720714014064456654962101802514851072 x^50-4556179664413214862653452843479093073500060 x^51+300435152753908791971830319174287325579520 x^52-12971351287125709198252191042835765242150 x^53+274409043365905443615094977639481344000 x^54)-1/(19318396652959743230502686425819486617600 (-1+x)^4 x^24 (1+x)^4) nu^23 Pi (2881294955342007157958497265214554112000-141959399080245816774937651974716768127612 x+3429736673826666980655785726884950463675890 x^2-54282638636593426463894636219754803168610096 x^3+634827091894792303717944613870991579108734932 x^4-5870963791853096257544840341518475668787641789 x^5+44897769428653028376877577459605371828893859147 x^6-293216159722164619230676288455376695187493955583 x^7+1675416147984044895059735997009773008490230837042 x^8-8529725106957994624757274287749668841986804911393 x^9+39201999551264528464137405149791279531767341962489 x^10-164059468167739324848813336223403173841993380754819 x^11+628372337262145271573918672498929201108948092124240 x^12-2208262654023095776645334114155179668069155484680141 x^13+7127513554003879812973263152078469572377118803128375 x^14-21135660493697867083795514524158438106651584393407631 x^15+57591208331968010430497635877439932235298501812530830 x^16-144239913276471874653610289783994129768984026539838641 x^17+332217206507552846567802337799028243124015212248690645 x^18-704157312836164305809098821680983190718480809727273331 x^19+1374639498541117127545076034207650625844172402838849068 x^20-2473709867475678285839266731743933139682869071182130080 x^21+4105461241455431644592337580531195166155045054703614702 x^22-6285492453048058997501160139815709613727817928257271508 x^23+8904169886151105859014870921593010478185300843553468992 x^24-11584390236804520360156447470853104675665839823862243408 x^25+13899768069258102304809180442873794264064192707898176720 x^26-15486825621121674413299947600412228669113717385097838768 x^27+16030071555780305100692674732477179384929652840271522656 x^28-15486825621121674413299947600412228669113717385097838768 x^29+13899768069258102304809180442873794264064192707898176720 x^30-11584390236804520360156447470853104675665839823862243408 x^31+8904169886151105859014870921593010478185300843553468992 x^32-6285492453048058997501160139815709613727817928257271508 x^33+4105461241455431644592337580531195166155045054703614702 x^34-2473709867475678285839266731743933139682869071182130080 x^35+1374639498541117127545076034207650625844172402838849068 x^36-704157312836164305809098821680983190718480809727273331 x^37+332217206507552846567802337799028243124015212248690645 x^38-144239913276471874653610289783994129768984026539838641 x^39+57591208331968010430497635877439932235298501812530830 x^40-21135660493697867083795514524158438106651584393407631 x^41+7127513554003879812973263152078469572377118803128375 x^42-2208262654023095776645334114155179668069155484680141 x^43+628372337262145271573918672498929201108948092124240 x^44-164059468167739324848813336223403173841993380754819 x^45+39201999551264528464137405149791279531767341962489 x^46-8529725106957994624757274287749668841986804911393 x^47+1675416147984044895059735997009773008490230837042 x^48-293216159722164619230676288455376695187493955583 x^49+44897769428653028376877577459605371828893859147 x^50-5870963791853096257544840341518475668787641789 x^51+634827091894792303717944613870991579108734932 x^52-54282638636593426463894636219754803168610096 x^53+3429736673826666980655785726884950463675890 x^54-141959399080245816774937651974716768127612 x^55+2881294955342007157958497265214554112000 x^56)+1/(3554584984144592754412494302350785537638400 (-1+x)^4 x^25 (1+x)^4) nu^24 Pi (507107912140193259800695518677761523712000-25998694062182698918859136055703168420901201 x+654092000724155248554372912788606684617771104 x^2-10785552069145033742904686301278901563007698454 x^3+131433706009661473878780424500525539215266544512 x^4-1266221915683950557463397951397707146895738903173 x^5+10079588133794665876614477397464389354467502625096 x^6-68437985224758484473704622494710852122944263785156 x^7+405954214727769763308891904210790394340549359602968 x^8-2142409105640881754693442480466107519480405411400972 x^9+10196084375910027608643185971468501852619133786128360 x^10-44171551442721610613769129409238756394607991047389028 x^11+175230330659684433158146950002885987973015347091933368 x^12-638678062764088305492049463860430223749646809864702416 x^13+2142234390373128923879856498243472598613618592111257544 x^14-6617122729578485491822784208848554361429116428370830396 x^15+18829532826916055277462577821047047056081291492774176664 x^16-49376589236321968534100834542196265336800431197195376156 x^17+119375318906505440235970438159552569479431463429874045544 x^18-266251676427488020660400346276818322961230047352183317516 x^19+548258910446454181575342291387466441582461601865722761784 x^20-1043182052669123739788290991464520239033624727970517674875 x^21+1835584529862397744599651134531638007263178121344117698816 x^22-2988322127805627257386926134815477820194313866970158896922 x^23+4501959196327209220752385643480018513717995883460755949600 x^24-6294299761629670222709882235411468585329289511721121289095 x^25+8106993073290097160654501222079616853043240339208600594560 x^26-9657773349741874764681505528546493630069007338240975855712 x^27+10713757524371395695043956212758552902087034074226388369280 x^28-11073387259174201268250995569648769896398428016143304437856 x^29+10713757524371395695043956212758552902087034074226388369280 x^30-9657773349741874764681505528546493630069007338240975855712 x^31+8106993073290097160654501222079616853043240339208600594560 x^32-6294299761629670222709882235411468585329289511721121289095 x^33+4501959196327209220752385643480018513717995883460755949600 x^34-2988322127805627257386926134815477820194313866970158896922 x^35+1835584529862397744599651134531638007263178121344117698816 x^36-1043182052669123739788290991464520239033624727970517674875 x^37+548258910446454181575342291387466441582461601865722761784 x^38-266251676427488020660400346276818322961230047352183317516 x^39+119375318906505440235970438159552569479431463429874045544 x^40-49376589236321968534100834542196265336800431197195376156 x^41+18829532826916055277462577821047047056081291492774176664 x^42-6617122729578485491822784208848554361429116428370830396 x^43+2142234390373128923879856498243472598613618592111257544 x^44-638678062764088305492049463860430223749646809864702416 x^45+175230330659684433158146950002885987973015347091933368 x^46-44171551442721610613769129409238756394607991047389028 x^47+10196084375910027608643185971468501852619133786128360 x^48-2142409105640881754693442480466107519480405411400972 x^49+405954214727769763308891904210790394340549359602968 x^50-68437985224758484473704622494710852122944263785156 x^51+10079588133794665876614477397464389354467502625096 x^52-1266221915683950557463397951397707146895738903173 x^53+131433706009661473878780424500525539215266544512 x^54-10785552069145033742904686301278901563007698454 x^55+654092000724155248554372912788606684617771104 x^56-25998694062182698918859136055703168420901201 x^57+507107912140193259800695518677761523712000 x^58)-1/(227493438985253936282399635350450274408857600 (-1+x)^4 x^26 (1+x)^4) nu^25 Pi (31102618611265186601109325145569373454336000-1656771006845571479666725235473397693516817371 x+43336854973590581096712356196534562864768929600 x^2-743317071399232205244436876454726101873867520351 x^3+9423975892955185633253205965163631458864463285120 x^4-94440400562153348758499195041660061036615686605431 x^5+781549610314750754187115482663065198254281980239936 x^6-5511238807829129544844221105839455249298723598968451 x^7+33909331001896429938861276251734133786236756134640384 x^8-185382012756571461460103107962288513234649482969023196 x^9+912994800082715381699435224304785303725961213007747840 x^10-4091030503911937063366800652485750916923377207051887260 x^11+16790145503620411172521511154981223916844427240075063040 x^12-63372802900197229623735841883939379096034497790808728440 x^13+220471440150232528073288213494317675692263656715960878080 x^14-707772773121280924390891639390736758726964936168148757800 x^15+2097890884987062911558798756810608753867229635573209708800 x^16-5743852746231050549189095105361691471403689770494219812060 x^17+14533019860940458765711979136314288622387842830692149569280 x^18-34001067590075346951051852162771522108593256138216696977340 x^19+73606820217749888087858020358162730268850550784202429507840 x^20-147562344112607604089339444216760729643991200784638489323165 x^21+274173836746865562799809747533155900532846584818238069776320 x^22-472512575021157225912451803300345788968778520928420069647465 x^23+755650988617232317477590001758376001123436407919462631084160 x^24-1121516266581117201880281380093388109067179429465772539329545 x^25+1549032975612522649620199428445250848569390171244616140336832 x^26-1976619886081491955799683247681933612275988461310406366944429 x^27+2339103258717498093890701495821938159742075387101624030287872 x^28-2584407446697298355076401418413466115458913732254256250643296 x^29+2667540936698073412726046659177909375104036507517135463380992 x^30-2584407446697298355076401418413466115458913732254256250643296 x^31+2339103258717498093890701495821938159742075387101624030287872 x^32-1976619886081491955799683247681933612275988461310406366944429 x^33+1549032975612522649620199428445250848569390171244616140336832 x^34-1121516266581117201880281380093388109067179429465772539329545 x^35+755650988617232317477590001758376001123436407919462631084160 x^36-472512575021157225912451803300345788968778520928420069647465 x^37+274173836746865562799809747533155900532846584818238069776320 x^38-147562344112607604089339444216760729643991200784638489323165 x^39+73606820217749888087858020358162730268850550784202429507840 x^40-34001067590075346951051852162771522108593256138216696977340 x^41+14533019860940458765711979136314288622387842830692149569280 x^42-5743852746231050549189095105361691471403689770494219812060 x^43+2097890884987062911558798756810608753867229635573209708800 x^44-707772773121280924390891639390736758726964936168148757800 x^45+220471440150232528073288213494317675692263656715960878080 x^46-63372802900197229623735841883939379096034497790808728440 x^47+16790145503620411172521511154981223916844427240075063040 x^48-4091030503911937063366800652485750916923377207051887260 x^49+912994800082715381699435224304785303725961213007747840 x^50-185382012756571461460103107962288513234649482969023196 x^51+33909331001896429938861276251734133786236756134640384 x^52-5511238807829129544844221105839455249298723598968451 x^53+781549610314750754187115482663065198254281980239936 x^54-94440400562153348758499195041660061036615686605431 x^55+9423975892955185633253205965163631458864463285120 x^56-743317071399232205244436876454726101873867520351 x^57+43336854973590581096712356196534562864768929600 x^58-1656771006845571479666725235473397693516817371 x^59+31102618611265186601109325145569373454336000 x^60)+1/(727979004752812596103678833121440878108344320000 (-1+x)^4 x^27 (1+x)^4) nu^26 Pi (95547244373806653238607846847189115251720192000-5280637153869292777090456674109884943411530191805 x+143402491811263337972639524963857713930640867006080 x^2-2554741108425469406520895548698215476346464860288082 x^3+33649157803787506601046743835229923106462907020182656 x^4-350288143883597469439021452494936952485226318477689038 x^5+3009944042662021919075374999994921163798511697565849728 x^6-22021132625159580550998035681751289452882078754099603138 x^7+140422296703145279507741627807659216719168991057177256576 x^8-794710145351429947389944428629267540522189166357174515637 x^9+4047610494028618598337937031070148023630392261413133672960 x^10-18745398616434017757380471756030420028904291968085925904920 x^11+79514673896082298802149613240654097590166570703148816007680 x^12-310391002329413245439485297936540782416570757267936826568540 x^13+1118176982349360775996139712681371235581271740513474142725120 x^14-3723380479443457048695021981447314280687161920146974221502240 x^15+11470148880666198428512638581918748519262130302027235033369600 x^16-32707806145562346694057992661686330097952100831270377674276940 x^17+86378024509503267438666479069800187942893443673109453282992640 x^18-211382183940439106511850686073274358587206048249466656882721720 x^19+479657845746215842871192200718935871929490469357221421107048960 x^20-1009983513624198416440434651819791580434121017776004818462049555 x^21+1974973097185053807449118978658012882245650260083934593303858560 x^22-3589408303219294927508268856961857460708674801714020154342787390 x^23+6067726536908682482008868945573631660920500842434963705458259840 x^24-9544175403205947864382054631813941207106797704433261815462321770 x^25+13969848918118626503729210304714549375426398552998314092378892160 x^26-19077836089004184770337585468942919613383248760124704955295972830 x^27+24133796866037806573561837378622964325517339942137588989980247424 x^28-28383323393588209952236292056040108625389062861361851913561772187 x^29+31242376512930212317969111248476312930835127845008092357449404416 x^30-32206728359507236800541125878637558692036940320633817408397345216 x^31+31242376512930212317969111248476312930835127845008092357449404416 x^32-28383323393588209952236292056040108625389062861361851913561772187 x^33+24133796866037806573561837378622964325517339942137588989980247424 x^34-19077836089004184770337585468942919613383248760124704955295972830 x^35+13969848918118626503729210304714549375426398552998314092378892160 x^36-9544175403205947864382054631813941207106797704433261815462321770 x^37+6067726536908682482008868945573631660920500842434963705458259840 x^38-3589408303219294927508268856961857460708674801714020154342787390 x^39+1974973097185053807449118978658012882245650260083934593303858560 x^40-1009983513624198416440434651819791580434121017776004818462049555 x^41+479657845746215842871192200718935871929490469357221421107048960 x^42-211382183940439106511850686073274358587206048249466656882721720 x^43+86378024509503267438666479069800187942893443673109453282992640 x^44-32707806145562346694057992661686330097952100831270377674276940 x^45+11470148880666198428512638581918748519262130302027235033369600 x^46-3723380479443457048695021981447314280687161920146974221502240 x^47+1118176982349360775996139712681371235581271740513474142725120 x^48-310391002329413245439485297936540782416570757267936826568540 x^49+79514673896082298802149613240654097590166570703148816007680 x^50-18745398616434017757380471756030420028904291968085925904920 x^51+4047610494028618598337937031070148023630392261413133672960 x^52-794710145351429947389944428629267540522189166357174515637 x^53+140422296703145279507741627807659216719168991057177256576 x^54-22021132625159580550998035681751289452882078754099603138 x^55+3009944042662021919075374999994921163798511697565849728 x^56-350288143883597469439021452494936952485226318477689038 x^57+33649157803787506601046743835229923106462907020182656 x^58-2554741108425469406520895548698215476346464860288082 x^59+143402491811263337972639524963857713930640867006080 x^60-5280637153869292777090456674109884943411530191805 x^61+95547244373806653238607846847189115251720192000 x^62)-1/(39206869255972906961583845726683315863835115520000 (-1+x)^4 x^28 (1+x)^4) nu^27 Pi (4947982297929273114142192068872293468392652800000-283354807116412567538171744194596136793921639095470 x+7977921350304459753679938688225599841429366886578515 x^2-147420887910262942157520217505264562292812058141587490 x^3+2014497979061655633489601669845969877947130667723651406 x^4-21756372065875577792745438978695165429156489139573998170 x^5+193884867597342280725633103343629840567049713650675518354 x^6-1470183685992261969424797976925202066846498965411630163250 x^7+9707934944765843613544360832283290601576696993435526015454 x^8-56835334705372699683695538150862926275299515315465420558472 x^9+299171583141629183539625318091200525666320229516918137651931 x^10-1431032078566284423605265176668035570296372126174817391625308 x^11+6268476657224078923823762302344257879248297441075855809172840 x^12-25278736992710007473066800697169709476815566790983505775172528 x^13+94166676338862762250894217120281124791400628793179658494915940 x^14-324689830914994399816742009460443226455860928993913404695122208 x^15+1037494579601103234059003953666738142760737043709976623482139360 x^16-3074499887084899595777525523750412312606680861056395105775307088 x^17+8454504448343734215718722740297879810518519838476423032993484660 x^18-21586161228741469964444167104389815321586547972179251727092805728 x^19+51204656408026201910142236504697343249022135629420800168585156040 x^20-112926012935552834861834440777067517010772357843534425893618124948 x^21+231716254821984275886979695330001681326418971215334020336914517725 x^22-442727090178654791922311004337492739728532928381279425376560776648 x^23+788260100258146554755653398573151414506193546710507127887820187170 x^24-1308775822527258077178997915594973203912175546169747123275209802878 x^25+2027100970223339965894087268758757654474939826778088083772523120310 x^26-2928932264805952875003592974478552780915973852482722162991938625718 x^27+3957891280640531430132493415440939098919937933943690583553167860610 x^28-4966488070294922348402525430133678564900457724677693623773393894350 x^29+5807377691833433846316191582738904511307320479190721969165584707029 x^30-6370010044663929106374789394307666496568898684500174350734760786146 x^31+6558914282665633458426331305802158642830979945881578171791610382912 x^32-6370010044663929106374789394307666496568898684500174350734760786146 x^33+5807377691833433846316191582738904511307320479190721969165584707029 x^34-4966488070294922348402525430133678564900457724677693623773393894350 x^35+3957891280640531430132493415440939098919937933943690583553167860610 x^36-2928932264805952875003592974478552780915973852482722162991938625718 x^37+2027100970223339965894087268758757654474939826778088083772523120310 x^38-1308775822527258077178997915594973203912175546169747123275209802878 x^39+788260100258146554755653398573151414506193546710507127887820187170 x^40-442727090178654791922311004337492739728532928381279425376560776648 x^41+231716254821984275886979695330001681326418971215334020336914517725 x^42-112926012935552834861834440777067517010772357843534425893618124948 x^43+51204656408026201910142236504697343249022135629420800168585156040 x^44-21586161228741469964444167104389815321586547972179251727092805728 x^45+8454504448343734215718722740297879810518519838476423032993484660 x^46-3074499887084899595777525523750412312606680861056395105775307088 x^47+1037494579601103234059003953666738142760737043709976623482139360 x^48-324689830914994399816742009460443226455860928993913404695122208 x^49+94166676338862762250894217120281124791400628793179658494915940 x^50-25278736992710007473066800697169709476815566790983505775172528 x^51+6268476657224078923823762302344257879248297441075855809172840 x^52-1431032078566284423605265176668035570296372126174817391625308 x^53+299171583141629183539625318091200525666320229516918137651931 x^54-56835334705372699683695538150862926275299515315465420558472 x^55+9707934944765843613544360832283290601576696993435526015454 x^56-1470183685992261969424797976925202066846498965411630163250 x^57+193884867597342280725633103343629840567049713650675518354 x^58-21756372065875577792745438978695165429156489139573998170 x^59+2014497979061655633489601669845969877947130667723651406 x^60-147420887910262942157520217505264562292812058141587490 x^61+7977921350304459753679938688225599841429366886578515 x^62-283354807116412567538171744194596136793921639095470 x^63+4947982297929273114142192068872293468392652800000 x^64)+1/(166052622731179370660825699548305808364478136320000 (-1+x)^4 x^29 (1+x)^4) nu^28 Pi (20180006234691937406697567653439941988738662400000-1195993010296316649142957256772953340486344253615750 x+34868291656100983796322353193943299085480715209421520 x^2-667460159597328237111079252990573923010019718026043740 x^3+9450721981654909122350820732152496144812839269013745840 x^4-105761048510126784158092485686590513514298543161159421871 x^5+976382762223039136552928370544196626893635713369274843120 x^6-7665892414732664496646572318201672055231145810546598070414 x^7+52373235013457836488126998098814385267373958807804381169200 x^8-316964110530442619906235392812854884450649223145289827717114 x^9+1723247534069668125035469025044403375378871670140506262300352 x^10-8508010323308784226306508179597953813613207738385857527830646 x^11+38456468323318616836924616024876361468952597473052473827802528 x^12-160057445993471254690502130615534352973547673474020814401361365 x^13+615786350074321255756885121509263579758815697757719466640338048 x^14-2195342071439472525902323731696915451791337255475352070165698840 x^15+7263603184345911883994223209393129553948392212958326067628380928 x^16-22325388452396806842261510723200424764223103366821415325863312560 x^17+63789054404211591489895638681810919335395809320547802523817819008 x^18-169535119651295448762323871313813450849633629467811802666920156360 x^19+419382571004337629112203537017909681530683702131704089688970453248 x^20-966250337818438529820310946927737699418200903633175954557337004315 x^21+2074960857442602738450762789094777504650492318901319746212040428768 x^22-4156206511776786427423903143816743434489896708591133714415285368650 x^23+7771064477613602532943671178857507905452895295879075736074683083968 x^24-13573164227823311653431876152613079468802661267848784349403325963270 x^25+22160976720876151319198842952716073483123295851414537028897882285648 x^26-33833026507266806547571655304182142498386623670796481980735928025010 x^27+48297676304796326724012350670326802779781179374860216655923980531088 x^28-64624842601301559815237684732816950549672967806035421896642914425185 x^29+80482940943180036217581088036391772147846968834555246347290472104400 x^30-93603357514848579929163272504300911658565741010415312084252662407364 x^31+102336344208810805877541955626760119760531376333889296659064868994736 x^32-105255370949197951530731506649970137304384121421852176029150508556692 x^33+102336344208810805877541955626760119760531376333889296659064868994736 x^34-93603357514848579929163272504300911658565741010415312084252662407364 x^35+80482940943180036217581088036391772147846968834555246347290472104400 x^36-64624842601301559815237684732816950549672967806035421896642914425185 x^37+48297676304796326724012350670326802779781179374860216655923980531088 x^38-33833026507266806547571655304182142498386623670796481980735928025010 x^39+22160976720876151319198842952716073483123295851414537028897882285648 x^40-13573164227823311653431876152613079468802661267848784349403325963270 x^41+7771064477613602532943671178857507905452895295879075736074683083968 x^42-4156206511776786427423903143816743434489896708591133714415285368650 x^43+2074960857442602738450762789094777504650492318901319746212040428768 x^44-966250337818438529820310946927737699418200903633175954557337004315 x^45+419382571004337629112203537017909681530683702131704089688970453248 x^46-169535119651295448762323871313813450849633629467811802666920156360 x^47+63789054404211591489895638681810919335395809320547802523817819008 x^48-22325388452396806842261510723200424764223103366821415325863312560 x^49+7263603184345911883994223209393129553948392212958326067628380928 x^50-2195342071439472525902323731696915451791337255475352070165698840 x^51+615786350074321255756885121509263579758815697757719466640338048 x^52-160057445993471254690502130615534352973547673474020814401361365 x^53+38456468323318616836924616024876361468952597473052473827802528 x^54-8508010323308784226306508179597953813613207738385857527830646 x^55+1723247534069668125035469025044403375378871670140506262300352 x^56-316964110530442619906235392812854884450649223145289827717114 x^57+52373235013457836488126998098814385267373958807804381169200 x^58-7665892414732664496646572318201672055231145810546598070414 x^59+976382762223039136552928370544196626893635713369274843120 x^60-105761048510126784158092485686590513514298543161159421871 x^61+9450721981654909122350820732152496144812839269013745840 x^62-667460159597328237111079252990573923010019718026043740 x^63+34868291656100983796322353193943299085480715209421520 x^64-1195993010296316649142957256772953340486344253615750 x^65+20180006234691937406697567653439941988738662400000 x^66)-1/(576534706122654774934386828831717766641468089303040000 (-1+x)^4 x^30 (1+x)^4) nu^29 Pi (67562660873748606437623456503716925778297041715200000-4139278854999474161344471456927270170032506950364053550 x+124813134604873826362369293491347983066530610871237452000 x^2-2472085436176832020304877004573677319932880470869425503830 x^3+36226050992142646566020216778672489397154144523062051658560 x^4-419590376943505824963452373474607199327420584763305692589835 x^5+4008588587425201005495825597944705056620905143681179325701424 x^6-32555928232609747681809687917746771967566054126297019014862655 x^7+229934488801535027486536577740795721720249851303642675520043616 x^8-1437481583732373885297634196858304326908876005043059154342771750 x^9+8066766308323548364598458313327067512004765333632564987445955616 x^10-41082848139799758975770186605148548911357377353538321339543324438 x^11+191482204725607295825362715938950656777564542415852865171790461024 x^12-821824830651093140627159849581383561503726387682222570778906472957 x^13+3262014916201497974308109526765583957961304287058536600817451622160 x^14-12008733990934946211885772765524271039889986088927836926213519318737 x^15+41078835042413242875487541018455618392108499476275123125796957362560 x^16-130728632599706563794225333912475999636246049786819503796319760149632 x^17+387365040571697026909865116123502232011997180413178514627242669162240 x^18-1069456099461332893470726700539688240014105586806398769522040976430752 x^19+2752810419732594996069681968315269735320750829656267868491972931981440 x^20-6610677178185050154805381886959039581579539082775680845708200617542687 x^21+14820834673645421889465119130584378503700741130387855435845780456958960 x^22-31043461293338278210065637540830493316155503295324566033968796016966067 x^23+60793604624830680634606401973051941819903535477961201134445918049847200 x^24-111391632022821508033957016749894319611555927866579090725761603683387242 x^25+191099070695860420737872298530313799616584669440882382301659703877235680 x^26-307148131436089303630995833733719028151145457922841872445114833087139162 x^27+462639820494506955941440197333508007301992385536792989540523651612263840 x^28-653002717804375069145671886237304628723763270223769874131193568673178897 x^29+865724354794426382538314103396781454214498691709929918533030678340671440 x^30-1070559104140379529835088379571912292778283904795688396234697868015326725 x^31+1238806205996103482459723094813073605462687025643481623038591122258164416 x^32-1350237100826208959213572163327203942488960150841812515254364324290606684 x^33+1387321196277849581062282356689128301589791151563905923692731028040106048 x^34-1350237100826208959213572163327203942488960150841812515254364324290606684 x^35+1238806205996103482459723094813073605462687025643481623038591122258164416 x^36-1070559104140379529835088379571912292778283904795688396234697868015326725 x^37+865724354794426382538314103396781454214498691709929918533030678340671440 x^38-653002717804375069145671886237304628723763270223769874131193568673178897 x^39+462639820494506955941440197333508007301992385536792989540523651612263840 x^40-307148131436089303630995833733719028151145457922841872445114833087139162 x^41+191099070695860420737872298530313799616584669440882382301659703877235680 x^42-111391632022821508033957016749894319611555927866579090725761603683387242 x^43+60793604624830680634606401973051941819903535477961201134445918049847200 x^44-31043461293338278210065637540830493316155503295324566033968796016966067 x^45+14820834673645421889465119130584378503700741130387855435845780456958960 x^46-6610677178185050154805381886959039581579539082775680845708200617542687 x^47+2752810419732594996069681968315269735320750829656267868491972931981440 x^48-1069456099461332893470726700539688240014105586806398769522040976430752 x^49+387365040571697026909865116123502232011997180413178514627242669162240 x^50-130728632599706563794225333912475999636246049786819503796319760149632 x^51+41078835042413242875487541018455618392108499476275123125796957362560 x^52-12008733990934946211885772765524271039889986088927836926213519318737 x^53+3262014916201497974308109526765583957961304287058536600817451622160 x^54-821824830651093140627159849581383561503726387682222570778906472957 x^55+191482204725607295825362715938950656777564542415852865171790461024 x^56-41082848139799758975770186605148548911357377353538321339543324438 x^57+8066766308323548364598458313327067512004765333632564987445955616 x^58-1437481583732373885297634196858304326908876005043059154342771750 x^59+229934488801535027486536577740795721720249851303642675520043616 x^60-32555928232609747681809687917746771967566054126297019014862655 x^61+4008588587425201005495825597944705056620905143681179325701424 x^62-419590376943505824963452373474607199327420584763305692589835 x^63+36226050992142646566020216778672489397154144523062051658560 x^64-2472085436176832020304877004573677319932880470869425503830 x^65+124813134604873826362369293491347983066530610871237452000 x^66-4139278854999474161344471456927270170032506950364053550 x^67+67562660873748606437623456503716925778297041715200000 x^68)+1/(155643405754712329058650466081697189074409421635846144000 (-1+x)^4 x^31 (1+x)^4) nu^30 Pi (17610514659746545852541270407950651781048479818711040000-1114135443461858911696514816642175017132607833929864724010 x+34708110378757764649383942901222774348207873648133923302400 x^2-710491769977306577403158707729329932360893653309706382037060 x^3+10763468749714576964219017607909801726391626346403757099678720 x^4-128893544041004695099867664670701059815362385327919657348037375 x^5+1272990700871125122248764956853457574275212018759171822812823040 x^6-10684511868338427366665796638365257304883162995525169176793793706 x^7+77946709319627182988702362802354333636098536533098926824112145920 x^8-503016394879116308703423299600427550184820809612006909661600856099 x^9+2911811770251875436850885795752688893511451591060695363431391206400 x^10-15287698843295812056062648300148769822173821471386021514367204179324 x^11+73426953907425251012998652437144346749043751431586949624337953651712 x^12-324728545704519102303338056587762128527915881446943230320918019437221 x^13+1328542390526793699828950216517135420506292826704192107920579624391168 x^14-5044680648505364923176347280273772008597969677413233018334363246034670 x^15+17817330619815190011292104773548777765611325884859191115087725674060288 x^16-58618225531746533605382320165051604980032550143959909012842849025371095 x^17+179821286847071187553440107532610675360549502374492062683937577488416768 x^18-514758960267317224917021373383091557265041861057587865870556391694462240 x^19+1375990926253946124401577794831246169261778653631405081339891862301851648 x^20-3436866342017472883611747589911263475752182165228570715329154135648927385 x^21+8026730150277784551539506733362683809096594884559190015141610858126181888 x^22-17540706486436307967484307763948184842884788446578753016124445011865107890 x^23+35892006469683425228517338846399408831283166358407438176573446415741521408 x^24-68817743592498718941493753816161320746413642030533312878229065070372412075 x^25+123725067452126014700425728146449623290660501340986802920274440197671093248 x^26-208716706499327489803092901029812597559001794800067392616176301254544511620 x^27+330562490298346421902314241594526007868441591357137689702679763599743280128 x^28-491649681139736394793966627291414934047107914207389948944923769451205446285 x^29+686622875334204876829024988654471527431493548398821609253591768564101011968 x^30-902446796401089684234452366931062378237528944575629861618414593188304240310 x^31+1108582313681780543104669099567658241147123161392747932448423983495257203200 x^32-1276733751867836118646863686300730784652897823160766301389868772299073145959 x^33+1387575731359281841041531083916537985367506349342484997693514360754533226496 x^34-1424307034782782219787629994518874289518454158374257954824934639343518704952 x^35+1387575731359281841041531083916537985367506349342484997693514360754533226496 x^36-1276733751867836118646863686300730784652897823160766301389868772299073145959 x^37+1108582313681780543104669099567658241147123161392747932448423983495257203200 x^38-902446796401089684234452366931062378237528944575629861618414593188304240310 x^39+686622875334204876829024988654471527431493548398821609253591768564101011968 x^40-491649681139736394793966627291414934047107914207389948944923769451205446285 x^41+330562490298346421902314241594526007868441591357137689702679763599743280128 x^42-208716706499327489803092901029812597559001794800067392616176301254544511620 x^43+123725067452126014700425728146449623290660501340986802920274440197671093248 x^44-68817743592498718941493753816161320746413642030533312878229065070372412075 x^45+35892006469683425228517338846399408831283166358407438176573446415741521408 x^46-17540706486436307967484307763948184842884788446578753016124445011865107890 x^47+8026730150277784551539506733362683809096594884559190015141610858126181888 x^48-3436866342017472883611747589911263475752182165228570715329154135648927385 x^49+1375990926253946124401577794831246169261778653631405081339891862301851648 x^50-514758960267317224917021373383091557265041861057587865870556391694462240 x^51+179821286847071187553440107532610675360549502374492062683937577488416768 x^52-58618225531746533605382320165051604980032550143959909012842849025371095 x^53+17817330619815190011292104773548777765611325884859191115087725674060288 x^54-5044680648505364923176347280273772008597969677413233018334363246034670 x^55+1328542390526793699828950216517135420506292826704192107920579624391168 x^56-324728545704519102303338056587762128527915881446943230320918019437221 x^57+73426953907425251012998652437144346749043751431586949624337953651712 x^58-15287698843295812056062648300148769822173821471386021514367204179324 x^59+2911811770251875436850885795752688893511451591060695363431391206400 x^60-503016394879116308703423299600427550184820809612006909661600856099 x^61+77946709319627182988702362802354333636098536533098926824112145920 x^62-10684511868338427366665796638365257304883162995525169176793793706 x^63+1272990700871125122248764956853457574275212018759171822812823040 x^64-128893544041004695099867664670701059815362385327919657348037375 x^65+10763468749714576964219017607909801726391626346403757099678720 x^66-710491769977306577403158707729329932360893653309706382037060 x^67+34708110378757764649383942901222774348207873648133923302400 x^68-1114135443461858911696514816642175017132607833929864724010 x^69+17610514659746545852541270407950651781048479818711040000 x^70)+((3 Sqrt[1-4 nu] nu Pi (105-120 x-420 x^2-968 x^3-778 x^4-968 x^5-420 x^6-120 x^7+105 x^8))/(32 (-1+x)^2 x^2 (1+x)^2)+(3 nu Pi (105+600 x-2340 x^2+4840 x^3-5642 x^4+4840 x^5-2340 x^6+600 x^7+105 x^8))/(32 (-1+x)^2 x^2 (1+x)^2)) Log[2]^2+((3 Sqrt[1-4 nu] nu Pi x^2 (-3+x^2) (35+20 x^2+146 x^4+20 x^6+35 x^8))/(32 (-1+x)^5 (1+x)^5)+(3 nu Pi (-120+480 x-608 x^2-329 x^3+1576 x^4-1753 x^5+1310 x^7-1576 x^8+310 x^9+608 x^10-565 x^11+120 x^12+35 x^13))/(32 (-1+x)^5 x (1+x)^5)) Log[x]^2+(-((3 nu^2 Pi (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8))/(16 x^3 (1+x)^2))+(3 nu^3 Pi (70-5 x-1530 x^2+6431 x^3-15982 x^4+24806 x^5-29628 x^6+24806 x^7-15982 x^8+6431 x^9-1530 x^10-5 x^11+70 x^12))/(64 (-1+x)^2 x^4 (1+x)^2)-(Sqrt[1-4 nu] nu Pi (1011+4904 x+9150 x^2+51656 x^3+230141 x^4+557840 x^5+760484 x^6+557840 x^7+230141 x^8+51656 x^9+9150 x^10+4904 x^11+1011 x^12))/(128 (-1+x)^4 x^2 (1+x)^4)+(nu Pi (2209+5320 x-31006 x^2+29672 x^3+99663 x^4-342192 x^5+478812 x^6-342192 x^7+99663 x^8+29672 x^9-31006 x^10+5320 x^11+2209 x^12))/(128 (-1+x)^4 x^2 (1+x)^4)-(nu^4 Pi (560-1321 x-11740 x^2+79502 x^3-238988 x^4+517433 x^5-750280 x^6+887492 x^7-750280 x^8+517433 x^9-238988 x^10+79502 x^11-11740 x^12-1321 x^13+560 x^14))/(256 (-1+x)^2 x^5 (1+x)^2)+(nu^5 Pi (1680-7463 x-23500 x^2+305515 x^3-1271752 x^4+3171753 x^5-6222772 x^6+8574483 x^7-10030736 x^8+8574483 x^9-6222772 x^10+3171753 x^11-1271752 x^12+305515 x^13-23500 x^14-7463 x^15+1680 x^16))/(1024 (-1+x)^2 x^6 (1+x)^2)-(nu^6 Pi (107520-696855 x-382640 x^2+21557624 x^3-122086160 x^4+395697404 x^5-870813360 x^6+1585737800 x^7-2099288976 x^8+2431338166 x^9-2099288976 x^10+1585737800 x^11-870813360 x^12+395697404 x^13-122086160 x^14+21557624 x^15-382640 x^16-696855 x^17+107520 x^18))/(81920 (-1+x)^2 x^7 (1+x)^2)+(nu^7 Pi (89600-761905 x+962255 x^2+17783175 x^3-136328312 x^4+551444412 x^5-1519747932 x^6+3050840460 x^7-5238674760 x^8+6714721634 x^9-7709687654 x^10+6714721634 x^11-5238674760 x^12+3050840460 x^13-1519747932 x^14+551444412 x^15-136328312 x^16+17783175 x^17+962255 x^18-761905 x^19+89600 x^20))/(81920 (-1+x)^2 x^8 (1+x)^2)-1/(2293760 (-1+x)^2 x^9 (1+x)^2) nu^8 Pi (2150400-22617135 x+62327540 x^2+358060230 x^3-4077212460 x^4+20055269181 x^5-66240103536 x^6+162406854216 x^7-303577701680 x^8+497040679410 x^9-620338652712 x^10+706980034532 x^11-620338652712 x^12+497040679410 x^13-303577701680 x^14+162406854216 x^15-66240103536 x^16+20055269181 x^17-4077212460 x^18+358060230 x^19+62327540 x^20-22617135 x^21+2150400 x^22)+1/(18350080 (-1+x)^2 x^10 (1+x)^2) nu^9 Pi (15052800-188573175 x+770716440 x^2+1450759175 x^3-32966634000 x^4+199237205715 x^5-769033505736 x^6+2205317757501 x^7-4942879517376 x^8+8723632736650 x^9-13730304690000 x^10+16757836992342 x^11-18976552777312 x^12+16757836992342 x^13-13730304690000 x^14+8723632736650 x^15-4942879517376 x^16+2205317757501 x^17-769033505736 x^18+199237205715 x^19-32966634000 x^20+1450759175 x^21+770716440 x^22-188573175 x^23+15052800 x^24)-1/(88080384 (-1+x)^2 x^11 (1+x)^2) nu^10 Pi (64225280-933486351 x+4971081080 x^2-1283782284 x^3-149147249912 x^4+1134604349730 x^5-5109201022552 x^6+16757824152228 x^7-43202146725160 x^8+90127478128127 x^9-151687970556624 x^10+230930573914088 x^11-276550170679856 x^12+311435927693276 x^13-276550170679856 x^14+230930573914088 x^15-151687970556624 x^16+90127478128127 x^17-43202146725160 x^18+16757824152228 x^19-5109201022552 x^20+1134604349730 x^21-149147249912 x^22-1283782284 x^23+4971081080 x^24-933486351 x^25+64225280 x^26)+1/(440401920 (-1+x)^2 x^12 (1+x)^2) nu^11 Pi (289013760-4780266190 x+31094804475 x^2-55091568574 x^3-634597231300 x^4+6428407904676 x^5-33814684731850 x^6+126266778140900 x^7-367125413009076 x^8+870032968865342 x^9-1710995871082411 x^10+2766644895293070 x^11-4093773940222600 x^12+4823066269238072 x^13-5405339007657228 x^14+4823066269238072 x^15-4093773940222600 x^16+2766644895293070 x^17-1710995871082411 x^18+870032968865342 x^19-367125413009076 x^20+126266778140900 x^21-33814684731850 x^22+6428407904676 x^23-634597231300 x^24-55091568574 x^25+31094804475 x^26-4780266190 x^27+289013760 x^28)-1/(9688842240 (-1+x)^2 x^13 (1+x)^2) nu^12 Pi (5780275200-107189958015 x+819470578780 x^2-2448096491610 x^3-9813856989524 x^4+152554344338539 x^5-944794412424504 x^6+4001398996653820 x^7-13050979037527160 x^8+34527287665251513 x^9-76382196690791948 x^10+142937661204368698 x^11-223335846303059580 x^12+322428569142856795 x^13-374513975549701328 x^14+417954946394597448 x^15-374513975549701328 x^16+322428569142856795 x^17-223335846303059580 x^18+142937661204368698 x^19-76382196690791948 x^20+34527287665251513 x^21-13050979037527160 x^22+4001398996653820 x^23-944794412424504 x^24+152554344338539 x^25-9813856989524 x^26-2448096491610 x^27+819470578780 x^28-107189958015 x^29+5780275200 x^30)+1/(5536481280 (-1+x)^2 x^14 (1+x)^2) nu^13 Pi (3027763200-62212686105 x+544831406580 x^2-2200321907075 x^3-2119031634720 x^4+88740762969043 x^5-659051446899428 x^6+3162477876103353 x^7-11511840835387520 x^8+33815716410580315 x^9-82849288196146956 x^10+173015834555369641 x^11-310316577414404576 x^12+470652374159834055 x^13-665008408663115780 x^14+762878492048591941 x^15-848189608862029056 x^16+762878492048591941 x^17-665008408663115780 x^18+470652374159834055 x^19-310316577414404576 x^20+173015834555369641 x^21-82849288196146956 x^22+33815716410580315 x^23-11511840835387520 x^24+3162477876103353 x^25-659051446899428 x^26+88740762969043 x^27-2119031634720 x^28-2200321907075 x^29+544831406580 x^30-62212686105 x^31+3027763200 x^32)-1/(2303176212480 (-1+x)^2 x^15 (1+x)^2) nu^14 Pi (1162661068800-26218122410865 x+258245365139040 x^2-1288450172987760 x^3+1096079211611680 x^4+34789127551301640 x^5-321685734083242016 x^6+1753118143133815216 x^7-7096965096487257696 x^8+23022843308221446820 x^9-62146767682706189600 x^10+142803327994405018512 x^11-283910663363670872672 x^12+490819870067809719352 x^13-725264964813007819680 x^14+1005499436444272786480 x^15-1140857649334724971232 x^16+1264228146034032077082 x^17-1140857649334724971232 x^18+1005499436444272786480 x^19-725264964813007819680 x^20+490819870067809719352 x^21-283910663363670872672 x^22+142803327994405018512 x^23-62146767682706189600 x^24+23022843308221446820 x^25-7096965096487257696 x^26+1753118143133815216 x^27-321685734083242016 x^28+34789127551301640 x^29+1096079211611680 x^30-1288450172987760 x^31+258245365139040 x^32-26218122410865 x^33+1162661068800 x^34)+1/(3224446697472 (-1+x)^2 x^16 (1+x)^2) nu^15 Pi (1511459389440-37109834263755 x+405498693017715 x^2-2381990298056763 x^3+5124727575435984 x^4+40602502714626088 x^5-506680101148760088 x^6+3158254052909185096 x^7-14193188693931953552 x^8+50630099726529005820 x^9-149780752642939914860 x^10+376855929032114619100 x^11-819918762382962081840 x^12+1562180617087988480440 x^13-2614976183607999153320 x^14+3775996038288849435480 x^15-5147486386559023009040 x^16+5783507695632515013550 x^17-6389905623334572159630 x^18+5783507695632515013550 x^19-5147486386559023009040 x^20+3775996038288849435480 x^21-2614976183607999153320 x^22+1562180617087988480440 x^23-819918762382962081840 x^24+376855929032114619100 x^25-149780752642939914860 x^26+50630099726529005820 x^27-14193188693931953552 x^28+3158254052909185096 x^29-506680101148760088 x^30+40602502714626088 x^31+5124727575435984 x^32-2381990298056763 x^33+405498693017715 x^34-37109834263755 x^35+1511459389440 x^36)-1/(21496311316480 (-1+x)^2 x^17 (1+x)^2) nu^16 Pi (9404636200960-249732384606705 x+2994880158858940 x^2-20107167825640302 x^3+64142185300114940 x^4+173376900237226743 x^5-3622189971313226400 x^6+26190902381743198000 x^7-130694341937343210528 x^8+511049397602013685580 x^9-1649526798191663257008 x^10+4521427046043788599160 x^11-10716091548325943273520 x^12+22238610603157541178300 x^13-40820593420724949443040 x^14+66409111009790978068560 x^15-93944413472962180687200 x^16+126149956315740987352050 x^17-140499020087587936641240 x^18+154815998064021086992620 x^19-140499020087587936641240 x^20+126149956315740987352050 x^21-93944413472962180687200 x^22+66409111009790978068560 x^23-40820593420724949443040 x^24+22238610603157541178300 x^25-10716091548325943273520 x^26+4521427046043788599160 x^27-1649526798191663257008 x^28+511049397602013685580 x^29-130694341937343210528 x^30+26190902381743198000 x^31-3622189971313226400 x^32+173376900237226743 x^33+64142185300114940 x^34-20107167825640302 x^35+2994880158858940 x^36-249732384606705 x^37+9404636200960 x^38)+1/(68788196212736 (-1+x)^2 x^18 (1+x)^2) 3 nu^17 Pi (9404636200960-268556460567395 x+3504254370176560 x^2-26355057012014357 x^3+107442255351525600 x^4+24265414712883875 x^5-3900339750764837200 x^6+33586085472922859813 x^7-186602114114329303808 x^8+798274247561474642164 x^9-2801160134674385630784 x^10+8328068499069326396204 x^11-21398632760920531029888 x^12+48163209036204572136060 x^13-95897900956959921238848 x^14+170318286123344078010148 x^15-270124098822031911427328 x^16+375149462119392400349990 x^17-496969931268654194457440 x^18+549141715475195711828938 x^19-603640421053029767041728 x^20+549141715475195711828938 x^21-496969931268654194457440 x^22+375149462119392400349990 x^23-270124098822031911427328 x^24+170318286123344078010148 x^25-95897900956959921238848 x^26+48163209036204572136060 x^27-21398632760920531029888 x^28+8328068499069326396204 x^29-2801160134674385630784 x^30+798274247561474642164 x^31-186602114114329303808 x^32+33586085472922859813 x^33-3900339750764837200 x^34+24265414712883875 x^35+107442255351525600 x^36-26355057012014357 x^37+3504254370176560 x^38-268556460567395 x^39+9404636200960 x^40)-1/(9355194684932096 (-1+x)^2 x^19 (1+x)^2) 3 nu^18 Pi (1203793433722880-36784435840267115 x+518557342289266280 x^2-4305943049209918116 x^3+20959880572491403224 x^4-27872166549321867498 x^5-491048658669982756456 x^6+5297101675336201613692 x^7-32966508175907015141720 x^8+154186634682706079718385 x^9-586580683678174106944096 x^10+1884618050659448269233200 x^11-5227703975188397846107296 x^12+12703841642819825502383496 x^13-27329096789937222574490144 x^14+52457847896715492173298928 x^15-90467125530119919025670368 x^16+140240993699371875544982138 x^17-191555627359717531766655440 x^18+250664711448296355775506440 x^19-275004885309911296288297648 x^20+301635455925702818158825668 x^21-275004885309911296288297648 x^22+250664711448296355775506440 x^23-191555627359717531766655440 x^24+140240993699371875544982138 x^25-90467125530119919025670368 x^26+52457847896715492173298928 x^27-27329096789937222574490144 x^28+12703841642819825502383496 x^29-5227703975188397846107296 x^30+1884618050659448269233200 x^31-586580683678174106944096 x^32+154186634682706079718385 x^33-32966508175907015141720 x^34+5297101675336201613692 x^35-491048658669982756456 x^36-27872166549321867498 x^37+20959880572491403224 x^38-4305943049209918116 x^39+518557342289266280 x^40-36784435840267115 x^41+1203793433722880 x^42)+1/(2551416732254208 (-1+x)^2 x^20 (1+x)^2) nu^19 Pi (930204016967680-30285827707944900 x+458523512623721545 x^2-4157918109020271596 x^3+23260919443352517836 x^4-57340193593481461616 x^5-319599406820570627666 x^6+4827300977120141602512 x^7-34024390924773656039060 x^8+174121609507460611000868 x^9-716798781591913515506283 x^10+2481231776322326385206252 x^11-7403272946863016514632464 x^12+19346122749565529349044608 x^13-44774878697424892808745304 x^14+92543486602153684152882944 x^15-171922340754738788658304848 x^16+288761643266188109726071064 x^17-438495482809914121740237534 x^18+589976439388618556788112520 x^19-763468754038588419835878360 x^20+832170558862138082395328544 x^21-910933361497147818417393324 x^22+832170558862138082395328544 x^23-763468754038588419835878360 x^24+589976439388618556788112520 x^25-438495482809914121740237534 x^26+288761643266188109726071064 x^27-171922340754738788658304848 x^28+92543486602153684152882944 x^29-44774878697424892808745304 x^30+19346122749565529349044608 x^31-7403272946863016514632464 x^32+2481231776322326385206252 x^33-716798781591913515506283 x^34+174121609507460611000868 x^35-34024390924773656039060 x^36+4827300977120141602512 x^37-319599406820570627666 x^38-57340193593481461616 x^39+23260919443352517836 x^40-4157918109020271596 x^41+458523512623721545 x^42-30285827707944900 x^43+930204016967680 x^44)-1/(2308424662515712 (-1+x)^2 x^21 (1+x)^2) nu^20 Pi (797317728829440-27554724888807025 x+445768430939912340 x^2-4376564399112818848 x^3+27466928081706841364 x^4-92664673807031361087 x^5-155147668626947105608 x^6+4633069985046062614256 x^7-37696191298272969709896 x^8+211639209702993869263637 x^9-941780005736864941866876 x^10+3503881974265080527086176 x^11-11210758674293372537606652 x^12+31392511415517233410129851 x^13-77867820566175529538238816 x^14+172607653596585619940693568 x^15-344235697595370164904529248 x^16+620978640774459234665520486 x^17-1018387781440274494435786392 x^18+1517761217280572880742376000 x^19-2014201649154521234419971480 x^20+2580121227294308022961763450 x^21-2795630451931076448454943920 x^22+3054639362372353783066615200 x^23-2795630451931076448454943920 x^24+2580121227294308022961763450 x^25-2014201649154521234419971480 x^26+1517761217280572880742376000 x^27-1018387781440274494435786392 x^28+620978640774459234665520486 x^29-344235697595370164904529248 x^30+172607653596585619940693568 x^31-77867820566175529538238816 x^32+31392511415517233410129851 x^33-11210758674293372537606652 x^34+3503881974265080527086176 x^35-941780005736864941866876 x^36+211639209702993869263637 x^37-37696191298272969709896 x^38+4633069985046062614256 x^39-155147668626947105608 x^40-92664673807031361087 x^41+27466928081706841364 x^42-4376564399112818848 x^43+445768430939912340 x^44-27554724888807025 x^45+797317728829440 x^46)+1/(46168493250314240 (-1+x)^2 x^22 (1+x)^2) nu^21 Pi (15149036847759360-553851326821874055 x+9532395781452504740 x^2-100629139852903493637 x^3+696807619985841093860 x^4-2889075835038085856527 x^5+1107302323995378988620 x^6+92087682486310981987835 x^7-894830812410186916017544 x^8+5539799806514050559171655 x^9-26645052794595308036175364 x^10+106356790499282204447681685 x^11-363963815955077499329934060 x^12+1088802243075888889109675559 x^13-2884766012908929496346689740 x^14+6833332942126116770555815389 x^15-14574889303632368830992344160 x^16+28147799976309114583153357530 x^17-49444175859928487637984912408 x^18+79346213658211872553330979310 x^19-116250132863691664013059309048 x^20+152345155350367046482458543210 x^21-193337324099300107677142579720 x^22+208347508795233224290713952910 x^23-227268465231579310389060068400 x^24+208347508795233224290713952910 x^25-193337324099300107677142579720 x^26+152345155350367046482458543210 x^27-116250132863691664013059309048 x^28+79346213658211872553330979310 x^29-49444175859928487637984912408 x^30+28147799976309114583153357530 x^31-14574889303632368830992344160 x^32+6833332942126116770555815389 x^33-2884766012908929496346689740 x^34+1088802243075888889109675559 x^35-363963815955077499329934060 x^36+106356790499282204447681685 x^37-26645052794595308036175364 x^38+5539799806514050559171655 x^39-894830812410186916017544 x^40+92087682486310981987835 x^41+1107302323995378988620 x^42-2889075835038085856527 x^43+696807619985841093860 x^44-100629139852903493637 x^45+9532395781452504740 x^46-553851326821874055 x^47+15149036847759360 x^48)-1/(79551865292849152 (-1+x)^2 x^23 (1+x)^2) nu^22 Pi (24859957904015360-958623683850963375 x+17486395147245630320 x^2-197348276427366910552 x^3+1489654077668417311312 x^4-7195855646883035754412 x^5+12464737769931216773872 x^6+142596659463822570662488 x^7-1768043602998894496716464 x^8+12175043268040768840085538 x^9-63359204867665804843845488 x^10+271014950034190438381050168 x^11-989865729799221269718691664 x^12+3155223806140020697456230404 x^13-8903052057544627129950546032 x^14+22463939695161799501897756872 x^15-51068021899035722540891702992 x^16+105213056147832681126022514079 x^17-197366327810034821988061056928 x^18+338404094449677483581531998736 x^19-532400806336637357226779290336 x^20+767898561211677713279227014056 x^21-994759939552841563288559579808 x^22+1251642017241739538641027009520 x^23-1342068121866019375167414419168 x^24+1461683536082749048659815706588 x^25-1342068121866019375167414419168 x^26+1251642017241739538641027009520 x^27-994759939552841563288559579808 x^28+767898561211677713279227014056 x^29-532400806336637357226779290336 x^30+338404094449677483581531998736 x^31-197366327810034821988061056928 x^32+105213056147832681126022514079 x^33-51068021899035722540891702992 x^34+22463939695161799501897756872 x^35-8903052057544627129950546032 x^36+3155223806140020697456230404 x^37-989865729799221269718691664 x^38+271014950034190438381050168 x^39-63359204867665804843845488 x^40+12175043268040768840085538 x^41-1768043602998894496716464 x^42+142596659463822570662488 x^43+12464737769931216773872 x^44-7195855646883035754412 x^45+1489654077668417311312 x^46-197348276427366910552 x^47+17486395147245630320 x^48-958623683850963375 x^49+24859957904015360 x^50)+1/(875070518221340672 (-1+x)^2 x^24 (1+x)^2) nu^23 Pi (261029557992161280-10587790092864570663 x+204007670913518833485 x^2-2449626305202156148431 x^3+19972086636177910721224 x^4-108941745144668787764820 x^5+297892647497027936441476 x^6+1158149758370902041724540 x^7-21417580327287716430020808 x^8+166411225112640485738838682 x^9-939279781736932798487875814 x^10+4303135635997291243568398266 x^11-16747031948616979687326320744 x^12+56752763318012374166603512140 x^13-170106625495665078727997470860 x^14+455888235529076069997975003708 x^15-1101244101986300564643924829080 x^16+2412562573612511408500604046543 x^17-4816882645088837165076797563677 x^18+8799643560753239513671846641543 x^19-14757766014009256333459959012528 x^20+22799651207226480420516395518872 x^21-32414256469976760120067114356728 x^22+41545213372628209331765432563896 x^23-51861486709562196679901860241744 x^24+55351376391945985113155903790412 x^25-60198541945505128916572570635924 x^26+55351376391945985113155903790412 x^27-51861486709562196679901860241744 x^28+41545213372628209331765432563896 x^29-32414256469976760120067114356728 x^30+22799651207226480420516395518872 x^31-14757766014009256333459959012528 x^32+8799643560753239513671846641543 x^33-4816882645088837165076797563677 x^34+2412562573612511408500604046543 x^35-1101244101986300564643924829080 x^36+455888235529076069997975003708 x^37-170106625495665078727997470860 x^38+56752763318012374166603512140 x^39-16747031948616979687326320744 x^40+4303135635997291243568398266 x^41-939279781736932798487875814 x^42+166411225112640485738838682 x^43-21417580327287716430020808 x^44+1158149758370902041724540 x^45+297892647497027936441476 x^46-108941745144668787764820 x^47+19972086636177910721224 x^48-2449626305202156148431 x^49+204007670913518833485 x^50-10587790092864570663 x^51+261029557992161280 x^52)-1/(80506487676363341824 (-1+x)^2 x^25 (1+x)^2) nu^24 Pi (22970601103310192640-977681061472667663937 x+19839785257586268479148 x^2-252420422977639313737590 x^3+2206880849383443763931148 x^4-13320368448304153146436613 x^5+47171143483768476388489680 x^6+39716940896599177210838248 x^7-2061237945916229976730336496 x^8+18509656661770341355340497818 x^9-113802425272334252675711308808 x^10+558522206304707747423153935828 x^11-2313342324726148551315985182600 x^12+8319061920250495864400281920682 x^13-26427588218101221552964577140272 x^14+75039997614261109368354635301192 x^15-192086175603233321308413190916208 x^16+446171248446976294362922945207581 x^17-945236280182683895035484956801164 x^18+1834040020113751161776418885496278 x^19-3270254214164459851641126196772268 x^20+5374221761596200930974868411177033 x^21-8164936880659897407606429807969120 x^22+11454714768149732344434636380715472 x^23-14537396809593676760308963459691232 x^24+18014743275721542726441125969726620 x^25-19144733394912710176028657704266992 x^26+20793660432941228262269364447745944 x^27-19144733394912710176028657704266992 x^28+18014743275721542726441125969726620 x^29-14537396809593676760308963459691232 x^30+11454714768149732344434636380715472 x^31-8164936880659897407606429807969120 x^32+5374221761596200930974868411177033 x^33-3270254214164459851641126196772268 x^34+1834040020113751161776418885496278 x^35-945236280182683895035484956801164 x^36+446171248446976294362922945207581 x^37-192086175603233321308413190916208 x^38+75039997614261109368354635301192 x^39-26427588218101221552964577140272 x^40+8319061920250495864400281920682 x^41-2313342324726148551315985182600 x^42+558522206304707747423153935828 x^43-113802425272334252675711308808 x^44+18509656661770341355340497818 x^45-2061237945916229976730336496 x^46+39716940896599177210838248 x^47+47171143483768476388489680 x^48-13320368448304153146436613 x^49+2206880849383443763931148 x^50-252420422977639313737590 x^51+19839785257586268479148 x^52-977681061472667663937 x^53+22970601103310192640 x^54)+1/(644051901410906734592 (-1+x)^2 x^26 (1+x)^2) nu^25 Pi (176107941792044810240-7847869325094916022059 x+167277173906955303488360 x^2-2247050116966666586448405 x^3+20943921809662473973340944 x^4-137919984394436930251835841 x^5+583025305206738793066292232 x^6-522551528974292448882852799 x^7-16039705585493455832777181120 x^8+173759910556947232334454009654 x^9-1171825913440553495801812708752 x^10+6167703366252665015617472285322 x^11-27167631411476801719332190631904 x^12+103517293446775929883370590348090 x^13-347857652195950586102160705105936 x^14+1044169290749736558541669396474758 x^15-2825510326791414745401091071625408 x^16+6940329072845216248905662798867991 x^17-15558496826081945120801056379826120 x^18+31969954149892279454719757009311209 x^19-60428286623726520900483285228717072 x^20+105375394328391909562885680399112077 x^21-169957918027173945214484897257297064 x^22+254249598971905002153413018241525555 x^23-352323845091082785896882915234852736 x^24+443068592126690245772913891630236388 x^25-545327995624397768917285725017591136 x^26+577231091071038139239254393160532124 x^27-626175393364518743827435965289414208 x^28+577231091071038139239254393160532124 x^29-545327995624397768917285725017591136 x^30+443068592126690245772913891630236388 x^31-352323845091082785896882915234852736 x^32+254249598971905002153413018241525555 x^33-169957918027173945214484897257297064 x^34+105375394328391909562885680399112077 x^35-60428286623726520900483285228717072 x^36+31969954149892279454719757009311209 x^37-15558496826081945120801056379826120 x^38+6940329072845216248905662798867991 x^39-2825510326791414745401091071625408 x^40+1044169290749736558541669396474758 x^41-347857652195950586102160705105936 x^42+103517293446775929883370590348090 x^43-27167631411476801719332190631904 x^44+6167703366252665015617472285322 x^45-1171825913440553495801812708752 x^46+173759910556947232334454009654 x^47-16039705585493455832777181120 x^48-522551528974292448882852799 x^49+583025305206738793066292232 x^50-137919984394436930251835841 x^51+20943921809662473973340944 x^52-2247050116966666586448405 x^53+167277173906955303488360 x^54-7847869325094916022059 x^55+176107941792044810240 x^56)-1/(128810380282181346918400 (-1+x)^2 x^27 (1+x)^2) nu^26 Pi (33812724824072603566080-1574433438543664245839985 x+35165500685322460935910120 x^2-497197569852062464568307684 x^3+4916597913536700336039100440 x^4-34959230191478441605912623834 x^5+168968866647014181350766676920 x^6-351053319799826036709584599860 x^7-2764610171383614192034068133560 x^8+39406959799590591847245782590005 x^9-294724439419292771713573983468240 x^10+1667233073416337312530008779495400 x^11-7808345666131909581822300615735600 x^12+31487480919814244488596442265432220 x^13-111741078628733824674660307363911600 x^14+353889872162850919866091932330625320 x^15-1010127296965733960427054136672568400 x^16+2617707037998878938425831222553779975 x^17-6194049344608533223085884355934163080 x^18+13443439625262816151620963543555005460 x^19-26861810078659948213582686067299625080 x^20+49565246502660937486413576748730869050 x^21-84674159498545537595359247233806413400 x^22+134224058311824823776676609074514422660 x^23-197934218432445981057334052783444140200 x^24+271164907900943640196604292181517231925 x^25-338115928660948965774439146219090004960 x^26+413525376914398395997340561119998100080 x^27-436097875269953263474138151017280791584 x^28+472532170293805521218835543268827900424 x^29-436097875269953263474138151017280791584 x^30+413525376914398395997340561119998100080 x^31-338115928660948965774439146219090004960 x^32+271164907900943640196604292181517231925 x^33-197934218432445981057334052783444140200 x^34+134224058311824823776676609074514422660 x^35-84674159498545537595359247233806413400 x^36+49565246502660937486413576748730869050 x^37-26861810078659948213582686067299625080 x^38+13443439625262816151620963543555005460 x^39-6194049344608533223085884355934163080 x^40+2617707037998878938425831222553779975 x^41-1010127296965733960427054136672568400 x^42+353889872162850919866091932330625320 x^43-111741078628733824674660307363911600 x^44+31487480919814244488596442265432220 x^45-7808345666131909581822300615735600 x^46+1667233073416337312530008779495400 x^47-294724439419292771713573983468240 x^48+39406959799590591847245782590005 x^49-2764610171383614192034068133560 x^50-351053319799826036709584599860 x^51+168968866647014181350766676920 x^52-34959230191478441605912623834 x^53+4916597913536700336039100440 x^54-497197569852062464568307684 x^55+35165500685322460935910120 x^56-1574433438543664245839985 x^57+33812724824072603566080 x^58)+1/(239219277666908215705600 (-1+x)^2 x^28 (1+x)^2) nu^27 Pi (60379865757272506368000-2932275631019954870188890 x+68480385652233501826199595 x^2-1016295003869738606853672250 x^3+10618830262451461587088608588 x^4-80883181666368634003973370708 x^5+435453478791270860024118083838 x^6-1293506465312564237444383650900 x^7-3376174021195351076086809997380 x^8+79585537213003623049258826934690 x^9-671808636088646145368505529623255 x^10+4099413275605430434217404679297730 x^11-20421082582300885700825334465195000 x^12+87080236688142384636436734788263800 x^13-325897039091330907596529522480385140 x^14+1087126168645471487674195696326040440 x^15-3266873942552115835586200383119565240 x^16+8913067200529296637407631424306894550 x^17-22211150404059979265043249017783507325 x^18+50796473999709511057766847771292904310 x^19-107027396246216612940600004720040512860 x^20+208420822358646456479162862899236176660 x^21-376122251251775891973994594696053745950 x^22+630432609055648940525247648406383316500 x^23-983414417865352009094768522400209541420 x^24+1430987810046555548657416654651899124770 x^25-1939636046384366232564064263396448019415 x^26+2399408609747274939452554562944234563010 x^27-2917254368949704258588015234657152674000 x^28+3065867057263373525916645883093624216464 x^29-3318445966625696695945887789818505246424 x^30+3065867057263373525916645883093624216464 x^31-2917254368949704258588015234657152674000 x^32+2399408609747274939452554562944234563010 x^33-1939636046384366232564064263396448019415 x^34+1430987810046555548657416654651899124770 x^35-983414417865352009094768522400209541420 x^36+630432609055648940525247648406383316500 x^37-376122251251775891973994594696053745950 x^38+208420822358646456479162862899236176660 x^39-107027396246216612940600004720040512860 x^40+50796473999709511057766847771292904310 x^41-22211150404059979265043249017783507325 x^42+8913067200529296637407631424306894550 x^43-3266873942552115835586200383119565240 x^44+1087126168645471487674195696326040440 x^45-325897039091330907596529522480385140 x^46+87080236688142384636436734788263800 x^47-20421082582300885700825334465195000 x^48+4099413275605430434217404679297730 x^49-671808636088646145368505529623255 x^50+79585537213003623049258826934690 x^51-3376174021195351076086809997380 x^52-1293506465312564237444383650900 x^53+435453478791270860024118083838 x^54-80883181666368634003973370708 x^55+10618830262451461587088608588 x^56-1016295003869738606853672250 x^57+68480385652233501826199595 x^58-2932275631019954870188890 x^59+60379865757272506368000 x^60)-1/(253290999882608698982400 (-1+x)^2 x^29 (1+x)^2) nu^28 Pi (61563784693689614336000-3112924396526328400941375 x+75865678763409629445752060 x^2-1178897929925889645787821330 x^3+12970024692418939040491377100 x^4-105168952913339377568988624477 x^5+619856878076889829910507349032 x^6-2290179413374528537015266594852 x^7-354434978030743900581338363800 x^8+86673237674034850812270698192445 x^9-850505132155732039285589191447260 x^10+5629886656968684062645696299039770 x^11-29861680882632827636925680188497420 x^12+134593398670920244792558169113959375 x^13-530623518822234752586916046511601200 x^14+1861607770416590205672973693999945560 x^15-5879512876991022261565085987341907760 x^16+16856495614942375813405723753110629085 x^17-44148987659251443127847424106224869700 x^18+106163152682340715601729358536238059550 x^19-235333081959016201105659743115497794740 x^20+482496671049700651325631532736961691815 x^21-917515756214397390952891977983479361640 x^22+1622019937138646129782341585367924707300 x^23-2671096320102481119062830934963227401000 x^24+4104772254054771781821096827621636389305 x^25-5899146146722411847126346301836978539580 x^26+7916838107470457165624467144286214408410 x^27-9721019070421028752299895656250767412140 x^28+11753885454460083372245149672682407176275 x^29-12312738879594412943832355370087296381856 x^30+13313734367163860367295739720354045202896 x^31-12312738879594412943832355370087296381856 x^32+11753885454460083372245149672682407176275 x^33-9721019070421028752299895656250767412140 x^34+7916838107470457165624467144286214408410 x^35-5899146146722411847126346301836978539580 x^36+4104772254054771781821096827621636389305 x^37-2671096320102481119062830934963227401000 x^38+1622019937138646129782341585367924707300 x^39-917515756214397390952891977983479361640 x^40+482496671049700651325631532736961691815 x^41-235333081959016201105659743115497794740 x^42+106163152682340715601729358536238059550 x^43-44148987659251443127847424106224869700 x^44+16856495614942375813405723753110629085 x^45-5879512876991022261565085987341907760 x^46+1861607770416590205672973693999945560 x^47-530623518822234752586916046511601200 x^48+134593398670920244792558169113959375 x^49-29861680882632827636925680188497420 x^50+5629886656968684062645696299039770 x^51-850505132155732039285589191447260 x^52+86673237674034850812270698192445 x^53-354434978030743900581338363800 x^54-2290179413374528537015266594852 x^55+619856878076889829910507349032 x^56-105168952913339377568988624477 x^57+12970024692418939040491377100 x^58-1178897929925889645787821330 x^59+75865678763409629445752060 x^60-3112924396526328400941375 x^61+61563784693689614336000 x^62)+1/(7092147996713043571507200 (-1+x)^2 x^30 (1+x)^2) nu^29 Pi (1662222186729619587072000-87374033493135417631470725 x+2218170049724705373394696500 x^2-36012084398905772892275099735 x^3+415919098510727370510324833680 x^4-3572043844425856272110401151025 x^5+22768393350345949724374702082812 x^6-98172932409305213076580096856867 x^7+131033547604078773072881367465312 x^8+2296203602726148462024512026814875 x^9-27646324276905336160907399881052220 x^10+200238092325074188884294236809696185 x^11-1133079984581573613286268061737895120 x^12+5397899403131547442075801367076509295 x^13-22398711102521741297076139343214328500 x^14+82542888524493983702123869437003137325 x^15-273574943506872065897647958027427447360 x^16+822808715257850732424484499016107704935 x^17-2260821551655105501386947237980527863260 x^18+5705072888530355689118131348982835521325 x^19-13277621160631340209601056824926412034800 x^20+28599043502475756974882154550190884818315 x^21-57175631251621215662316670579655809729140 x^22+106354464413447609624800955330835469212465 x^23-184451889722423338161617261827222103080800 x^24+298789393186245865371172917256391128884375 x^25-452793034930667699699313036521544992194380 x^26+643210725330067092335598037358650041778605 x^27-855206504821898054590273168416950978282960 x^28+1042821728392526548478343488456539155384315 x^29-1254381772412269449918922423147925130875300 x^30+1310041515190863503251281778000644806531761 x^31-1415210633609755141316745670620593106581376 x^32+1310041515190863503251281778000644806531761 x^33-1254381772412269449918922423147925130875300 x^34+1042821728392526548478343488456539155384315 x^35-855206504821898054590273168416950978282960 x^36+643210725330067092335598037358650041778605 x^37-452793034930667699699313036521544992194380 x^38+298789393186245865371172917256391128884375 x^39-184451889722423338161617261827222103080800 x^40+106354464413447609624800955330835469212465 x^41-57175631251621215662316670579655809729140 x^42+28599043502475756974882154550190884818315 x^43-13277621160631340209601056824926412034800 x^44+5705072888530355689118131348982835521325 x^45-2260821551655105501386947237980527863260 x^46+822808715257850732424484499016107704935 x^47-273574943506872065897647958027427447360 x^48+82542888524493983702123869437003137325 x^49-22398711102521741297076139343214328500 x^50+5397899403131547442075801367076509295 x^51-1133079984581573613286268061737895120 x^52+200238092325074188884294236809696185 x^53-27646324276905336160907399881052220 x^54+2296203602726148462024512026814875 x^55+131033547604078773072881367465312 x^56-98172932409305213076580096856867 x^57+22768393350345949724374702082812 x^58-3572043844425856272110401151025 x^59+415919098510727370510324833680 x^60-36012084398905772892275099735 x^61+2218170049724705373394696500 x^62-87374033493135417631470725 x^63+1662222186729619587072000 x^64)-1/(34189679693245217840824320 (-1+x)^2 x^31 (1+x)^2) nu^30 Pi (7736888723686956623462400-422162873384972956747639245 x+11145844239179666350352075200 x^2-188680481008175847070721843040 x^3+2281571101005828346364164329280 x^4-20667012392099301692556124474160 x^5+141179839885567688933126944685760 x^6-685667677903422960093015850534688 x^7+1630855703403946941379282569206848 x^8+9003795370256774988650393838759912 x^9-149404209239219401914509564304856640 x^10+1199845738179535849093477739017393440 x^11-7265655437494029983948583695924856000 x^12+36600384139497774271079368652829513840 x^13-159762688428446181066053420345632399680 x^14+617777696174149586951244790802938608480 x^15-2145833653845817001220850245633897662400 x^16+6760170262814780530848536523035792302740 x^17-19454492014040549468655365457569276485440 x^18+51426403780566628834681752738766564369440 x^19-125423294270148266980328881721691401841600 x^20+283248911708409040211660469498736203330000 x^21-594105662626456236461552565916257483716160 x^22+1160284271952316019900734757746380720017760 x^23-2114479547143165584799996006168930763156160 x^24+3602288649280606525343161623190192397165400 x^25-5746196333361159755836355377865655950871360 x^26+8594893796325462548385151337472060475074720 x^27-12077198734613152978800565894612141454562240 x^28+15918049562523235446470439613651786050027760 x^29-19283786258265265214987477229542746239382080 x^30+23083343195191171598583975908244325330040800 x^31-24038982523138483619178273351185774557164224 x^32+25945826569795054930642927586687771884218354 x^33-24038982523138483619178273351185774557164224 x^34+23083343195191171598583975908244325330040800 x^35-19283786258265265214987477229542746239382080 x^36+15918049562523235446470439613651786050027760 x^37-12077198734613152978800565894612141454562240 x^38+8594893796325462548385151337472060475074720 x^39-5746196333361159755836355377865655950871360 x^40+3602288649280606525343161623190192397165400 x^41-2114479547143165584799996006168930763156160 x^42+1160284271952316019900734757746380720017760 x^43-594105662626456236461552565916257483716160 x^44+283248911708409040211660469498736203330000 x^45-125423294270148266980328881721691401841600 x^46+51426403780566628834681752738766564369440 x^47-19454492014040549468655365457569276485440 x^48+6760170262814780530848536523035792302740 x^49-2145833653845817001220850245633897662400 x^50+617777696174149586951244790802938608480 x^51-159762688428446181066053420345632399680 x^52+36600384139497774271079368652829513840 x^53-7265655437494029983948583695924856000 x^54+1199845738179535849093477739017393440 x^55-149404209239219401914509564304856640 x^56+9003795370256774988650393838759912 x^57+1630855703403946941379282569206848 x^58-685667677903422960093015850534688 x^59+141179839885567688933126944685760 x^60-20667012392099301692556124474160 x^61+2281571101005828346364164329280 x^62-188680481008175847070721843040 x^63+11145844239179666350352075200 x^64-422162873384972956747639245 x^65+7736888723686956623462400 x^66)) Log[1+x]+(-((3 nu Pi (35-120 x+500 x^2-968 x^3+1362 x^4-968 x^5+500 x^6-120 x^7+35 x^8))/(32 (-1+x)^2 x^2 (1+x)^2))+(3 Sqrt[1-4 nu] nu Pi (105-120 x-420 x^2-968 x^3-778 x^4-968 x^5-420 x^6-120 x^7+105 x^8))/(32 (-1+x)^2 x^2 (1+x)^2)) Log[1+x]^2+Log[1-x] (-((nu Pi (105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12))/(32 (-1+x)^4 x^2 (1+x)^4))+(-((3 Sqrt[1-4 nu] nu Pi (35-120 x-460 x^2-968 x^3-1070 x^4-968 x^5-460 x^6-120 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2))-(3 nu Pi (35-180 x+635 x^2-912 x^3-250 x^4+2364 x^5-3010 x^6+2567 x^8-2364 x^9+231 x^10+912 x^11-720 x^12+180 x^13))/(16 (-1+x)^5 x^2 (1+x)^5)) Log[x]+(3 nu Pi (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[1+x])/(16 (-1+x)^2 x^2 (1+x)^2))+Log[x] ((3 nu^2 Pi (-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13))/(16 (-1+x)^3 x^2 (1+x)^5)+(Sqrt[1-4 nu] nu Pi (-210-2424 x-7506 x^2-22656 x^3-102983 x^4-245520 x^5-266535 x^6-16608 x^7+263808 x^8+260664 x^9+118008 x^10+24096 x^11+633 x^12+2480 x^13+801 x^14))/(128 (-1+x)^5 x^2 (1+x)^5)-(nu Pi (210-3792 x+13818 x^2-24608 x^3-1713 x^4+51496 x^5-76313 x^6+16608 x^7+47248 x^8-66640 x^9+16304 x^10+23168 x^11-24209 x^12+3736 x^13+1999 x^14))/(128 (-1+x)^5 x^2 (1+x)^5)-(3 nu^3 Pi (-120+960 x-3128 x^2+5182 x^3-2768 x^4-7452 x^5+17650 x^6-15920 x^7+2979 x^8+10566 x^9-12664 x^10+6206 x^11+2730 x^12-6000 x^13+3318 x^14-780 x^15-125 x^16+70 x^17))/(64 (-1+x)^5 x^3 (1+x)^5)+(nu^4 Pi (-3840+38400 x-169216 x^2+394688 x^3-508765 x^4+137856 x^5+962527 x^6-1922208 x^7+1658026 x^8-345136 x^9-1030958 x^10+1259136 x^11-737393 x^12-138528 x^13+591091 x^14-413664 x^15+164644 x^16-15280 x^17-9124 x^18+2240 x^19))/(1024 (-1+x)^5 x^4 (1+x)^5)-(nu^5 Pi (-46080+552960 x-2998272 x^2+9442560 x^3-17464449 x^4+17987088 x^5+639220 x^6-45118640 x^7+79483177 x^8-65987616 x^9+15313256 x^10+37578336 x^11-47544375 x^12+32414544 x^13+370932 x^14-21688048 x^15+18260655 x^16-9696832 x^17+2248192 x^18+96320 x^19-165488 x^20+26880 x^21))/(16384 (-1+x)^5 x^5 (1+x)^5)+1/(10485760 (-1+x)^5 x^6 (1+x)^5) nu^6 Pi (-23592960+330301440 x-2124939264 x^2+8187936768 x^3-20497142967 x^4+31540826496 x^5-25785003735 x^6-11528220160 x^7+88555639247 x^8-141741608320 x^9+113959687359 x^10-29395328000 x^11-58425682497 x^12+76911067776 x^13-59967963441 x^14+7323013632 x^15+33608956585 x^16-33202894464 x^17+21606404809 x^18-7250870272 x^19+902028928 x^20+240035840 x^21-112790400 x^22+13762560 x^23)-1/(10485760 (-1+x)^5 x^7 (1+x)^5) nu^7 Pi (-19660800+314572800 x-2340945920 x^2+10640097280 x^3-32497526735 x^4+68349540975 x^5-89660473890 x^6+55693188495 x^7+61604449342 x^8-279946643527 x^9+415472331946 x^10-325306313399 x^11+92783507730 x^12+147540003913 x^13-202558554454 x^14+178731262649 x^15-40955510338 x^16-83747215345 x^17+96018713822 x^18-73470085393 x^19+30966047281 x^20-7145026176 x^21+227872000 x^22+403335040 x^23-117184640 x^24+11468800 x^25)+1/(587202560 (-1+x)^5 x^8 (1+x)^5) nu^8 Pi (-943718400+16986931200 x-143508111360 x^2+750554972160 x^3-2693680108005 x^4+6910867524120 x^5-12617430864045 x^6+14257940254160 x^7-5980151734335 x^8-14808002290992 x^9+50689676603277 x^10-70787530753296 x^11+54239683146564 x^12-16998474003280 x^13-21327482337468 x^14+30635651050224 x^15-30456361215859 x^16+9704344379088 x^17+11844581468865 x^18-15732806879792 x^19+13837057327443 x^20-6867982763496 x^21+2148108586011 x^22-339427461120 x^23-34474732800 x^24+31291274240 x^25-6733704960 x^26+550502400 x^27)-1/(37580963840 (-1+x)^5 x^9 (1+x)^5) nu^9 Pi (-52848230400+1056964608000 x-9991838760960 x^2+59055255060480 x^3-242944241048775 x^4+730720424831040 x^5-1631284911489300 x^6+2638791822596160 x^7-2568022433679860 x^8+489607402664640 x^9+3752157331400436 x^10-10679650210291776 x^11+14189339198498643 x^12-10683857730638592 x^13+3654465015162640 x^14+3552443764272384 x^15-5369252355518637 x^16+6021290582122432 x^17-2384357537478924 x^18-1918431040507200 x^19+2969647346015756 x^20-2963408996313024 x^21+1670392126193388 x^22-637008741947328 x^23+155021498297145 x^24-13103208775680 x^25-5862090383360 x^26+2542907473920 x^27-439046092800 x^28+30828134400 x^29)+1/(2886218022912 (-1+x)^5 x^10 (1+x)^5) nu^10 Pi (-3607772528640+79370995630080 x-830028199755776 x^2+5467879914864640 x^3-25330095966118517 x^4+87084878637662080 x^5-227708888954409765 x^6+452689966698322432 x^7-657259484735421904 x^8+544700937843165696 x^9+52173642472077080 x^10-1098541031166921216 x^11+2740724471961677733 x^12-3494185348462998912 x^13+2594325947640251053 x^14-962078702924580864 x^15-705836507554676051 x^16+1133920323503721088 x^17-1444770959348371547 x^18+671471701030778368 x^19+369597508710184728 x^20-676234289921996288 x^21+760254786080162352 x^22-475527743510947328 x^23+209779734417042651 x^24-65185076593459328 x^25+11883054857231755 x^26+98259277185024 x^27-780329735389184 x^28+235949778534400 x^29-34196253278208 x^30+2104533975040 x^31)-1/(14431090114560 (-1+x)^5 x^11 (1+x)^5) nu^11 Pi (-16234976378880+389639433093120 x-4465700835950592 x^2+32432882895028224 x^3-166931427564868596 x^4+644456920239190233 x^5-1922420763591154540 x^6+4478189785788447561 x^7-8055181493298236506 x^8+10578753152716416528 x^9-7273417541484442552 x^10-3607165884982323960 x^11+20533129429145086320 x^12-46380858285578564041 x^13+57124467995585579700 x^14-41944053872282198897 x^15+16754641333657711260 x^16+8909166747225758863 x^17-15496983562090280268 x^18+22763573953747930679 x^19-12006683662134154896 x^20-4536069258462096120 x^21+10058164704282905672 x^22-12700587236272364016 x^23+8675272923298558886 x^24-4291059340591924407 x^25+1577891730074002580 x^26-398151949572132647 x^27+48660444925111308 x^28+8610068369342464 x^29-5801022067441664 x^30+1380142777466880 x^31-172874738892800 x^32+9470402887680 x^33)+1/(1269935930081280 (-1+x)^5 x^12 (1+x)^5) nu^12 Pi (-1298798110310400+33768750868070400 x-420897174281256960 x^2+3340313920001802240 x^3-18901028846791913535 x^4+80860136614317543840 x^5-270260202428202637035 x^6+717388621967621158240 x^7-1514639270596612920816 x^8+2492854095172460477392 x^9-2972093940040588790448 x^10+1609364900023826160064 x^11+1832485620899490503085 x^12-6684329159703642862464 x^13+13969359942045297913417 x^14-16711426826443766166432 x^15+12163984500522929939924 x^16-5201930241973179828960 x^17-1872283171584010820140 x^18+3657503924808745159776 x^19-6352706828922407244215 x^20+3722519247390093773952 x^21+940678224745103825325 x^22-2637026972639327643200 x^23+3739767747605973759312 x^24-2757081374075324859440 x^25+1497814956361776163344 x^26-625687398000919513760 x^27+193275776689915930901 x^28-38795519710119833184 x^29+2015056077863161793 x^30+1734036010258399232 x^31-699625271098736640 x^32+138905501876879360 x^33-15348400287252480 x^34+757632231014400 x^35)-1/(2902710697328640 (-1+x)^5 x^13 (1+x)^5) nu^13 Pi (-2721291278745600+76196155804876800 x-1026108231505674240 x^2+8833266135953571840 x^3-54481537479513622485 x^4+255624185406571219920 x^5-944702359329912125820 x^6+2805022758163431012240 x^7-6745856256262087322105 x^8+13072426177173396705408 x^9-19841938516102938380096 x^10+21474766140068903549184 x^11-8200174001627233504337 x^12-19854084910784116855920 x^13+56212161351276368409732 x^14-110369534308525913547056 x^15+128811141326431919346831 x^16-93131289561323904661312 x^17+42397226947803656261520 x^18+9027154886615326558400 x^19-21562886388744831036273 x^20+46253732115372991176400 x^21-29690772363458108279676 x^22-4699383075062557611120 x^23+17956314115491450336175 x^24-28670856028748905940736 x^25+22608286259835613984960 x^26-13293388721015460147072 x^27+6149901220867378042375 x^28-2197517551905804404848 x^29+570341500218744768132 x^30-85720272726757405744 x^31-4592865322268248021 x^32+6870099832508252160 x^33-2081858509204357120 x^34+357082464560087040 x^35-35338656051363840 x^36+1587419912601600 x^37)+1/(9660221200709713920 (-1+x)^5 x^14 (1+x)^5) nu^14 Pi (-8359806808306483200+250794204249194496000 x-3628713475258900807680 x^2+33674277134652816752640 x^3-224791065944991369679185 x^4+1147147580244124244494080 x^5-4640043608295794490279345 x^6+15206513935908156723287040 x^7-40859104560220504364850285 x^8+90219800597714386709369600 x^9-161981869720518940708244013 x^10+227968679659701311741935616 x^11-223086478257944391138044469 x^12+44042965116221835988343552 x^13+287452998164453979685830795 x^14-686553868006209114073869312 x^15+1280930804587236966988156451 x^16-1463767389118709875821839616 x^17+1052956284009606238618495267 x^18-507606997465862881976463360 x^19-43881736660826467901658845 x^20+171302617015483041241037568 x^21-491640287323076747665175005 x^22+342527102195681164602233856 x^23+29196979207417766771081355 x^24-177736364636020541020529920 x^25+321020857483135953837069771 x^26-268802882008223372987023360 x^27+169197703906397930621302227 x^28-85194488977806657122479360 x^29+34089520580418909106168723 x^30-10499863163827144206461952 x^31+2259215813020745803430479 x^32-212647447078912327825664 x^33-62992334284068076802385 x^34+35036717514194660884480 x^35-8702964862521012387840 x^36+1319324110318794178560 x^37-118326582508687196160 x^38+4876553971512115200 x^39)-1/(13524309680993599488 (-1+x)^5 x^15 (1+x)^5) nu^15 Pi (-10867748850798428160+347767963225549701120 x-5380260197735275167744 x^2+53537247776245756723200 x^3-384498825184374613203843 x^4+2119524900741350584557075 x^5-9306864115329757946631102 x^6+33323822751178585447192371 x^7-98685417501230225907778422 x^8+243285175422154265875690215 x^9-498249496008893574310488310 x^10+834719876050794523789648935 x^11-1092918048298327295079079246 x^12+958608275755105647180219711 x^13+27244625859037573361777690 x^14-1671625355990023658310435585 x^15+3524993711519923178714205450 x^16-6303915198407542760300076745 x^17+7074686501804709924073815690 x^18-5070291100861870896963379145 x^19+2575959664330249344541323930 x^20-59156851686263345556479945 x^21-480126970677165986280718710 x^22+2200219653590548770410471735 x^23-1654109786434318766746858230 x^24-46472520925212977391436545 x^25+737725642200220520425012250 x^26-1517578638531104259916856001 x^27+1341224782789953053331169970 x^28-896057112847404554450082777 x^29+484894478725936008353847050 x^30-212746195966272993794215193 x^31+74453467990822671115877514 x^32-19768431024313470593149133 x^33+3399099048786537344871490 x^34-65033455482788839350765 x^35-184694161111980947921795 x^36+69948577334939181121536 x^37-14904101853960534491136 x^38+2029534192855626547200 x^39-166517675142603079680 x^40+6339520162965749760 x^41)+1/(90162064539957329920 (-1+x)^5 x^16 (1+x)^5) nu^16 Pi (-67621548404967997440+2299132645768911912960 x-37872575210009076432896 x^2+402238891506304886505472 x^3-3092155573390129502614358 x^4+18306148418552898665732124 x^5-86678098940710140346757560 x^6+336354857565095569738724760 x^7-1086646054610978441778989219 x^8+2949191695279080414739390200 x^9-6741717965164547124797895143 x^10+12907556425989226591592313080 x^11-20286018941858649184841019384 x^12+24748930078340821681903540952 x^13-19158696509148655910939560072 x^14-6200559438354545740891405896 x^15+45019774870047437389168016150 x^16-86220510392834388326656129800 x^17+148804704844510066859948676270 x^18-164421658732657851551752713480 x^19+117532851190377917982412840020 x^20-62654317732203981820736099400 x^21+7401836913570620591668141140 x^22+3289235811265853894049598200 x^23-46839227909222162690203413330 x^24+37882786124361359712058197240 x^25-626717912577275740485682410 x^26-14511073933659302561888190024 x^27+34304045316092643463359330168 x^28-31833089994172716658417427752 x^29+22417392821674292525738446856 x^30-12912461513843072868869541640 x^31+6120862606529842809319984665 x^32-2370756478468596284431573256 x^33+729558579931630458323826525 x^34-165444711908464738132003432 x^35+20740962134347500943707720 x^36+2344131927581139874502684 x^37-2115095784517321485448022 x^38+633704740099558811369472 x^39-119065789030707174047744 x^40+14742232765882905395200 x^41-1115075088090409205760 x^42+39445903236231331840 x^43)-1/(4616297704445815291904 (-1+x)^5 x^17 (1+x)^5) 3 nu^17 Pi (-1081944774479487959040+38950011881261566525440 x-680615392799229892100096 x^2+7684530793153471220547584 x^3-62952094384972618132450143 x^4+398283156204822802752430592 x^5-2022120476546770375231707636 x^6+8448271159092842921401519104 x^7-29536505643702643492552853550 x^8+87341163272357183636766981376 x^9-219626454627830272584675903780 x^10+469435236879251887031248910592 x^11-845449882305608152798717796227 x^12+1251499871349704149697638546432 x^13-1422387735886197993827539959936 x^14+946835784821864688199456623616 x^15+702033173667929626811914949118 x^16-3048931219451548459228834049536 x^17+5405111233968489585739264430120 x^18-9051595825324472872092047758848 x^19+9868148083137724061091458762250 x^20-7042237474595903295373279963136 x^21+3923344425119914466461589079280 x^22-789997417963916470167238289408 x^23+261290681000299380843356931594 x^24+2544478802412595065133389851136 x^25-2212752909130743927404239777752 x^26+112385839982169792893920989696 x^27+725934824973574686644363760126 x^28-1994219179225751701329221678080 x^29+1934034600181593161272713199488 x^30-1427410882302751846132369474560 x^31+868526623549054144094545125501 x^32-439960895623798601667532130048 x^33+185307071618449676030520702684 x^34-63865995990460681712267166464 x^35+17279654074902765349730105298 x^36-3267746812877781885525685248 x^37+221630341209167922528478732 x^38+115609671665632009628508672 x^39-56071763715873157589068639 x^40+14191252308898860744310784 x^41-2395205772565131720392704 x^42+272223138475506883624960 x^43-19104463763018161848320 x^44+631134451779701309440 x^45)+1/(20090127609748188150366208 (-1+x)^5 x^18 (1+x)^5) 3 nu^18 Pi (-4431645796267982680227840+168402540258183341848657920 x-3111310792033208373698625536 x^2+37210978675233556771935092736 x^3-323591253795166488425692394997 x^4+2178547137209802793238967914752 x^5-11803191616739413035877093054693 x^6+52800681857266433770591259020288 x^7-198472226209878439448418849189558 x^8+634315524105866841890360195461632 x^9-1736063874170597632917129231973758 x^10+4079702336529695646236833430969344 x^11-8208008623315869927836934383591293 x^12+13974198479917434668405775045930240 x^13-19538555098023509512789241002887301 x^14+20644766786295907772990472060895232 x^15-11293424656231995691780652138234382 x^16-15810655598027405653910211773194752 x^17+52029070147516220888046398814517922 x^18-86544694465145379534631600116094976 x^19+141251351055145212796211822659997366 x^20-152213400246925826981833751437678080 x^21+108525143154998833712310507810936262 x^22-62958959051690901292205090146488320 x^23+17281750497331474341145266540598726 x^24-10887471155254567279357285396551168 x^25-35043194906399067296474645558096202 x^26+32833313722341043124325857820518400 x^27-2492463624979244263171504185312606 x^28-9183171372611393443517998187012608 x^29+29711394527731292715730916937563634 x^30-29985094541675027430300663356096512 x^31+23080384948062248557951540301494139 x^32-14743585823232195020239771418579712 x^33+7913688622804964649992826719838339 x^34-3579019780230758026476722033452032 x^35+1351968914893052913106265695732354 x^36-416180358502808501873930700672512 x^37+98344414699239235204144230502730 x^38-14696879078586566658037038625792 x^39-275849154352236076871149394149 x^40+992333365075942019185487941888 x^41-355942430755378745254127072757 x^42+78888954609485578119086604288 x^43-12121271156027130538983686144 x^44+1274240573231252594376048640 x^45-83425620264146752094863360 x^46+2585126714489656563466240 x^47)-1/(5479125711749505859190784 (-1+x)^5 x^19 (1+x)^5) nu^19 Pi (-3424453569843441161994240+136978142793737646479769600 x-2667877627812696894604312576 x^2+33692456708749484847276228608 x^3-309959856782279769613099486480 x^4+2212272256415181712474695463127 x^5-12737540565658475286160757754984 x^6+60725234540001244863257928998951 x^7-244086495114323549086456219415372 x^8+837682404508622153818464614427954 x^9-2475169353639083670479076008395616 x^10+6325629469653398708905611332156490 x^11-13988914544125279936219350249130232 x^12+26635258322693883965797186401309231 x^13-43034646524768286488313050338933208 x^14+56937686014976055911045181350372871 x^15-55692576715081689081039435263343188 x^16+22946325942452090627172161472968570 x^17+60323042117578639975451194190570352 x^18-165559197521290428055944903720693526 x^19+261013855149632791900661021528568784 x^20-416701663047303402991812421365009714 x^21+444529548410596825997865688838411920 x^22-316845709867535424474868474904841186 x^23+190778468075393423522524268504102640 x^24-64686996340196910081581348049128418 x^25+51167575196886916580501992409372304 x^26+89908612218525157107798338788389582 x^27-91210649179655881387758117716216880 x^28+8441847944220901058492468464193770 x^29+21616467522858858723261306788488048 x^30-83675858560288386812829511030917254 x^31+87519499851698363598972136098661804 x^32-69958679072831325098993914244471289 x^33+46675821602055367140867336539751976 x^34-26367712899983072492049391577624017 x^35+12682757090746724038832423817033480 x^36-5173351273223104499723977852978102 x^37+1762688172234101765151669044378784 x^38-484539744378317526499477104022222 x^39+98376682006173045093398047116468 x^40-10133712443256202883511853834201 x^41-2028301414099845055353574657128 x^42+1379032441570205385252582912215 x^43-406504916410210095143117540624 x^44+80696878407792614437369675776 x^45-11401823817349940470228189184 x^46+1115657094629475219239075840 x^47-68462773338800433596989440 x^48+1997597915742007344496640 x^49)+1/(19829216861569640252309504 (-1+x)^5 x^20 (1+x)^5) nu^20 Pi (-11740983668034655412551680+493121314057455527327170560 x-10098028686754339298488614912 x^2+134280651796006684398735851520 x^3-1302900503780798400289035566979 x^4+9825889333800070239197750763840 x^5-59904151381099195987541733083751 x^6+303128836314050904479481817930272 x^7-1296940790297997259373517179513646 x^8+4753987788826916144835375545599728 x^9-15067251478223605242772609745194830 x^10+41532407725547900638043468873139072 x^11-99823499629049604122347475880049831 x^12+208930399127420965087357278163965280 x^13-378141656805517453583519879992029379 x^14+581594426195566635214827603016301280 x^15-728787974048232235037493502455780936 x^16+655250150810914281154689798083785104 x^17-164881646864138857567221146606797992 x^18-962158912091367677727901845803573440 x^19+2317076818632089734708886300832637380 x^20-3489249739253744117361628685473355840 x^21+5465326231657298594166554139401448052 x^22-5779301178422452888070668448732186432 x^23+4120112437402620597584042185714814600 x^24-2567145239106157608922430494312754880 x^25+1017476207462368807409599312450277000 x^26-908432559583418371810102148828661568 x^27-1006496348220615189983731815558616460 x^28+1115357630246390625857046808594802624 x^29-112450080250559567723539025809825340 x^30-222372932077512786632781865715310784 x^31+1048495957687160871070378653324245848 x^32-1132086674042114901956278734709509744 x^33+936193312050338962982874919977675192 x^34-649538466492331195507642640409019680 x^35+384044322416650787617668964821126973 x^36-194995713271368614954640949218241184 x^37+84955872315004320882306973409805145 x^38-31467880809863083788786685525818496 x^39+9697153881329500206767820104364210 x^40-2368651471739570679886645089646864 x^41+399282517699131346119780027012306 x^42-15976868103483032551648501491168 x^43-17830979300914524243037508536935 x^44+7796844177285932017640391188800 x^45-1986810864847534951972885544835 x^46+358752949187598595832946884608 x^47-46982350759323015578573078528 x^48+4301696257590710963168870400 x^49-248434268163441473072660480 x^50+6848907139686882323988480 x^51)-1/(1586337348925571220184760320 (-1+x)^5 x^21 (1+x)^5) nu^21 Pi (-892314758770633811353927680+39261849385907887699572817920 x-843296934688833660650218586112 x^2+11777707116751534207751059144704 x^3-120198547346215000969204126762131 x^4+955013786902865572737040815381168 x^5-6145270935808430260634478739621860 x^6+32889987507242838406832280085670064 x^7-149195770770993415706855780188303641 x^8+581475631619306386121687473736268192 x^9-1966283167114676835556205959065618552 x^10+5807979030261991819273239568503827040 x^11-15044576114859946394434663056656544225 x^12+34208133317484671845476003203763496304 x^13-68081903366505327485449078960243734020 x^14+117554109014071303281890865912128267888 x^15-172516985110071303010347580967501195655 x^16+204732702962731652116055259083050552896 x^17-167352621089676599901124242611491576656 x^18+8661157103088275103636712668529851648 x^19+327641996606732026978548146203921912808 x^20-714017200972829876805631649818294134720 x^21+1033326398438990104836347333229904642672 x^22-1592011898216916870022031438093217845696 x^23+1670618354736450877522318109086120614556 x^24-1191714799739444349673391481333296588032 x^25+766300612471319713752247649357995954080 x^26-342815126620543065135596980243739108608 x^27+330390467704059087257028683562023590556 x^28+244079210636104052767789587883817283136 x^29-299732365603012121151614628310590963088 x^30+30057921640846871623080767576110749760 x^31+49897847104339038169813997051221283816 x^32-292244498422683542875885008433342939904 x^33+324473028247666281519538189390881744048 x^34-276641808637395500446254348796905943488 x^35+198837950616561019432109677416284132985 x^36-122477445264032876216650610819143506320 x^37+65249576500330139124658797506526579196 x^38-30110372639932042681291299807513975440 x^39+11971083713284175791454667020357357087 x^40-4043447837314112502564438673229845920 x^41+1126661706133340926082343478256482184 x^42-241712755683494176141026601240217184 x^43+31363629081956963748454028694376167 x^44+2101193906685205571601189713422512 x^45-2693712331777613474896033036535780 x^46+922216093861268548385268287560368 x^47-209150754970859927935839355323539 x^48+34738804307908845756719420145664 x^49-4243797292178371946762949623808 x^50+365230923628994248414383308800 x^51-19922501443139887280601169920 x^52+520516942616203056623124480 x^53)+1/(21867050225189412512085311488 (-1+x)^5 x^22 (1+x)^5) nu^22 Pi (-11714491192065756702902845440+538866594835024808333530890240 x-12113564858675463481248402374656 x^2+177277542866249641573757625565184 x^3-1898302468596928894743568339035433 x^4+15848219321742606192222370228339072 x^5-107329600139931087462583450665999241 x^6+605676840962158831154584016171209216 x^7-2902921698778687069705177507058310187 x^8+11982860059597327227375916376757482624 x^9-43039881522031707801661282053110319931 x^10+135509471923713597073188549130763271168 x^11-375818010120873718713146587750040609171 x^12+920352941649205636303502146023436736640 x^13-1989470179409042752194281455525354709123 x^14+3779897934034841035641384803247199592960 x^15-6244984136500694898590811297954912730181 x^16+8760041206542464397171454560189904624512 x^17-9835051505504960775097659740997031358405 x^18+7186794169851452261176584688806540650496 x^19+1522635790010245706664431195584596372280 x^20-18784666638629202908314735996203494683648 x^21+37809293580000789477310535036706451728280 x^22-52845236909045237840810419881267745568768 x^23+80255022897182177855580916401071396005972 x^24-83655539613114659333415544107861728996864 x^25+59729780819678773902434658315478137266964 x^26-39540068097416642385095240736166131978240 x^27+19492850300012759522911391108201022448404 x^28-19813157970483984043044190562555230858752 x^29-9891441347694967381041089333234308175788 x^30+13778462250540825384308196644205407717376 x^31-1238333337225685299725499198991521175656 x^32-1903997128875901879327255858969109738496 x^33+14128950736535261034357473817688066583352 x^34-16068656461464610195405956451207517001728 x^35+14079744566403965404525359375034748702779 x^36-10448853693982614454961071325849011577984 x^37+6678646270329184686120461130728228586427 x^38-3714676706637190123230318736372892720640 x^39+1803608014635641125695752048773525757821 x^40-762384854187721291320290656259176245120 x^41+277995993563107790019175120229393227373 x^42-85796025836074174410634784433263182848 x^43+21535757458095000823314874254556705989 x^44-3965327815037078452676841750081457024 x^45+320258999285635648651952299326677973 x^46+110625485258802882583345596965491200 x^47-62361460171668411623887564331015049 x^48+18060494403367869612267338619421056 x^49-3714334677408510968014556635981097 x^50+572351167071713326187531565268992 x^51-65569732606744315136431823519744 x^52+5324989933319507283115035852800 x^53-275218962955965342860905021440 x^54+6833453195371691410026659840 x^55)-1/(240537552477083537632938426368 (-1+x)^5 x^23 (1+x)^5) nu^23 Pi (-123002157516690445380479877120+5904103560801141378263034101760 x-138631631665144577973492853506048 x^2+2121457161373573730118173592649728 x^3-23782196732157191378128954225880691 x^4+208132067992245978554600178551011131 x^5-1479705561279240913724992478944201554 x^6+8779934397337391322212224656181881435 x^7-44326848426345472338641110243650363690 x^8+193140958201487241030620930552318207937 x^9-734039235959192913366688809360796163118 x^10+2452505369106443209589432139917601560817 x^11-7243697898345585108077239699180743594414 x^12+18978690847921893354434949149569433056761 x^13-44162753226770904900257407015007708748510 x^14+91130780668064622173103457803968810733257 x^15-165836969210033130964526585465573796177506 x^16+262804849005720560613972763452433830204815 x^17-352770520355623215061321499451211246949178 x^18+373874465058442568833105023795441531217935 x^19-237830474284934290597988248033896504679239 x^20-139237514579892647494544310714972668732328 x^21+845602129017090120886680733597403031845312 x^22-1594733755761942926273999903536880498286792 x^23+2161379802962878300461844111905393129288304 x^24-3241526921091294972122261284469040491817980 x^25+3359123496974305948941522789094265615612872 x^26-2401231116354529314880374757860621244288060 x^27+1632797060116432087912956327739690999404840 x^28-871828180472309896374037576954585418681404 x^29+921846002133118233780336355304832239205320 x^30+304649533293753012752441654040245962773508 x^31-500799989325363242244393451731363364605328 x^32+33881367525603686671767369765130916290360 x^33+57424876633294490099954082530176855226816 x^34-548905173534902667725053853214094746756008 x^35+636973964946915566013156102851436789179577 x^36-571909977802727944451935395540314825299953 x^37+436917362813097101604803608665669177486534 x^38-288799019537025600774117232319084620982897 x^39+166999774913638062686377803265432569813406 x^40-84853213607930433991452135808227705729335 x^41+37853376354930707089218680227855100568866 x^42-14738369618616816531007735680248965122567 x^43+4944782103011995509048609289440583446098 x^44-1394065482201641692771521261009419609871 x^45+312554368230442755568077445359532499922 x^46-47144480843726376796652214503686723647 x^47+371707791576865569256973080288501462 x^48+2663476001767573047333308518016281179 x^49-1073535877223095234109792957374696274 x^50+273714679168150498816544751691413307 x^51-51716562210383290874138006213127795 x^52+7443326182262360449307696246554624 x^53-803248734494410301130770843959296 x^54+61766051366375338481128455536640 x^55-3033351737405723018479106260992 x^56+71751258551402759805279928320 x^57)+1/(44258909655783370924460670451712 (-1+x)^5 x^24 (1+x)^5) nu^24 Pi (-21648379722937518386964458373120+1082418986146875919348222918656000 x-26499060006190385006870294679257088 x^2+423213916974580868830042330742390784 x^3-4956818709911050782665189603204476635 x^4+45375953530789403582241125497442767416 x^5-337876329759427539430370071028865605067 x^6+2102755997722041880852965795386780844624 x^7-11152489722393065808499826000571794020809 x^8+51141121294010876221108276856191793670672 x^9-204977998388281100148171987873188020697397 x^10+724015239775050019078781663873564551109040 x^11-2267361788993602734463152827357716746065796 x^12+6321663044514818621485883460299941390977456 x^13-15727993777052479819896432240502883853087108 x^14+34924390979577861714609636538697073532479792 x^15-69037370600742598804455215825530702030283147 x^16+120665141011033045101740116491937727110018256 x^17-183775121609916724707337216087607836675776983 x^18+236207817440106898356535294621493092963273872 x^19-235474463518521032791764994856571335321887035 x^20+124747681743817751355694148012118606325008984 x^21+145998539796716172025680722306829062768827125 x^22-629284020660854213212247941715156078891480576 x^23+1123796498474659079929756829407635883827858126 x^24-1481937411378067175647778300002869848595371392 x^25+2198270929679576721698497613073542619938615318 x^26-2266338942621554568885604200827132745699814720 x^27+1622299512530731333784754547132157784116282224 x^28-1130840515636332534078135172612711323419737152 x^29+645535733355447490056316535666164482526790512 x^30-703815688685163141793497075494818624913796416 x^31-144044447784904195620849729241592371794218986 x^32+300866050660536530738967901161719833017576064 x^33-9126958932854508465185479783906252335674674 x^34-29012535875487530459669138984704529292703232 x^35+359302858392008834568257505676241211270241013 x^36-423796966821080769815079637018598058829755816 x^37+388814741667597862879652263415946246903520965 x^38-304958783249873930199930057073771011997479792 x^39+207830901111698013282238390906692675880508969 x^40-124496911518383561519825391720688703752801072 x^41+65900149475059199001735272093656869449653877 x^42-30842696648659617012710943870557371357845200 x^43+12716299914215095291027327243745582124813948 x^44-4578294505069679981749452009577362262193744 x^45+1415443916923147844441132410439471108728956 x^46-363492983216370478854214386921322774308432 x^47+71618284432148806926911694098578305238731 x^48-7946306414731188234536223804196847441392 x^49-1064032297415005511893413029792737483209 x^50+895409451709423504889603401550430503504 x^51-294488631898300013374219669028481965515 x^52+67701535659869699829632896116351930936 x^53-11865072379811478567523264796196679387 x^54+1603776267270789430657085259588304896 x^55-163656197539197331841222189084835840 x^56+11951571613279218016297923813310464 x^57-559134227395727689841189559730176 x^58+12628221505046885725729267384320 x^59)-1/(2832570217970135739165482908909568 (-1+x)^5 x^25 (1+x)^5) nu^25 Pi (-1327767289673501127733820113551360+69043899063022058642158645904670720 x-1759380176636700560989160571796455424 x^2+29274059966350655572138710105199738880 x^3-357557730214954114035427483266836736613 x^4+3417052023816784081754412906935372160960 x^5-26593216533545483424167919356682063574652 x^6+173198252682784135415183931875655727131072 x^7-962680477639791386874339232591697234330152 x^8+4633662797570359378046222881104081083126592 x^9-19529310818455238970555036067535188875265780 x^10+72686868691977971782842555022654490421046848 x^11-240449243895502052856980418070931237614489699 x^12+710263963853077333082742751800076657004185344 x^13-1879169323804358941342918682932817834126205968 x^14+4459045410568867467634537053104939771656165120 x^15-9482950782483663215962898425996136342580675797 x^16+18011230860836408216015210372169881535640880576 x^17-30306830123661282318502242812406056207140632396 x^18+44429394238291770266543665654598905849019709632 x^19-54682860657226534516128740907171297352410793650 x^20+51004535312017549506805027975860425638499016128 x^21-20724833237741792289191303369526085979346015804 x^22-46459885169270453616556344328892573597737833536 x^23+161468570510640657308137524564994725398118643077 x^24-275261104121514764170265082875252312018699279744 x^25+354177558472228249902173540910969993101613098840 x^26-520344640730270367039169000239440048640262180736 x^27+534040041877966488444794937697953207692434826690 x^28-382863942669734139071097740682661749026541847552 x^29+273077935629057628563825547202681952612834849216 x^30-164993326863041917704037165984476594168154866688 x^31+184368935146173115547821991575440255044158711234 x^32+19713376202556721959174789373510140261294633088 x^33-61883282947949339130518654208064597745331968168 x^34-1711089724249391304882587827324739297754340736 x^35+5232472006746291574811528220232082873036551557 x^36-82420310397563722397160112279365248976656684096 x^37+98431218186184541786315507628390869330517060036 x^38-92033299846559400394355280878451686677143659072 x^39+73926353885737844966579470928365870959012018510 x^40-51806326238162782381118933056536892432876226368 x^41+32048486438474545738369006516284159457532463284 x^42-17605782212895516924539518595954531956375042624 x^43+8602719731281541612805066700353229228024216363 x^44-3731297798223136050301522600568454062235429120 x^45+1427927503177913651062737991527666769299381232 x^46-476567341355032903577159028578706209536932096 x^47+135741999283717051350092794733444903661629341 x^48-31550597527519256781118259189684238628082112 x^49+5297634908552061206340434575321536090093836 x^50-300851554203774614087690523057647688395968 x^51-193391544346039384497962250152008166638120 x^52+95237965598960147683794786250436083919296 x^53-27101300321377815110331565331926453843580 x^54+5707093710377510832489302830344938921920 x^55-934591889493736833423796626783318977125 x^56+119181647429662136301718833820248047616 x^57-11538465220923282261289988022794715136 x^58+802413097394915268894875639380705280 x^59-35843061594507299692198275365994496 x^60+774530918976208991178061732904960 x^61)+1/(9064224697504434365329545308510617600 (-1+x)^5 x^26 (1+x)^5) nu^26 Pi (-4078901113876995464398295388829777920+220260660149357755077507950996808007680 x-5833100519585028647120522292385837744128 x^2+100951646879806705928476231356510168416256 x^3-1283681987139282511175451882557826530410359 x^4+12783948401397855345442488789495650879981952 x^5-103787145578827528098732084080138814186272775 x^6+705950928118260008913223014117121887034839552 x^7-4103178720399800640000228497585885364297784356 x^8+20681384658429915102966402202353296003342846976 x^9-91420610318963774511593325315563645998647195852 x^10+357516679789957065483319333029676269389115225600 x^11-1245241763180639871275280270144970855373495722125 x^12+3882542555491574046435722948091130020762555331200 x^13-10875317845549115382258071777947029233440513764885 x^14+27425682271047665139725827218932534801356554024960 x^15-62300601878605454229749758617273854312617910754675 x^16+127291190747030022911071685061220423939310923862400 x^17-232892676319346646906270743946580019730922822436475 x^18+378014638518568116649474095279964231294558865779200 x^19-534037424707125560065243453633426359800272018057650 x^20+629068063500574136121666035530061369927309215891200 x^21-544786147088965686387746170964715118671964588073850 x^22+140486822261429475017759390954532978314185989665280 x^23+689021158868562867909946795594092416333099422520175 x^24-2057859894740089163992495525122241055270438945601920 x^25+3369969879152155345841407675853529054273481092908175 x^26-4241204196821371138957339123132763679660040070525952 x^27+6178518646489899110273179302559672484156713709878110 x^28-6316002877513735983049667737242067812379540984870656 x^29+4535519497121445788020393373360020127025232882023630 x^30-3304549414175126782425167596964276527798963996467200 x^31+2096545077962173005012411053987364686405208408964302 x^32-2390680713053575219736207370654905233347893000058624 x^33-68346643281778071304318984531472592969805000328354 x^34+622782966467187242737216006946332165880632177953792 x^35+72320350338936929564094576153053989632747950851215 x^36-50517001501114684863702566020196545810666834016640 x^37+952554417299734611567215931104406535692505059496815 x^38-1147480804949690418575637388063040180678487505128960 x^39+1090648955682839469141198325591855483511021907352710 x^40-895171711905338636420993754924924861519273899884800 x^41+643524319753253512713602032851538589638828310287950 x^42-409995870456903845224742068438208624219407222248960 x^43+232983640025838724562944787417295716002468871797125 x^44-118371889616238334574211464991639924979410090798720 x^45+53725679737835294441684782866433171638473783222925 x^46-21694119994736496718837000463911208552082954209280 x^47+7729454841418670179363411030810571964825314873835 x^48-2394170008672915151847411175639064052267349626240 x^49+626873191581645162210170663642174450049883447155 x^50-130324149364299998669588245187325255810880965120 x^51+17509782983305180036113262907560533676179867444 x^52+560946821763873298697562447904717202448239616 x^53-1263396027891157958090818352709118621916716068 x^54+476773851274262639535523291607012446895247872 x^55-121215066169456678787016694163120590067283975 x^56+23643572167070949082533587181865732909222272 x^57-3639089980047053508279141291674658555428727 x^58+439509949394041869958154121705118274420736 x^59-40487896406676122184844996324073284829184 x^60+2687674704804997337821000275073171456000 x^61-114869804975515980027286829390584872960 x^62+2379358983094914020899005643484037120 x^63)-1/(16833560152508235249897727001519718400 (-1+x)^5 x^27 (1+x)^5) nu^27 Pi (-7283751989066063329282670337196032000+407890111387699546439829538882977792000 x-11210179894638609201321315160300506316800 x^2+201496622462725216031776399807640449843200 x^3-2663247109022080365731420899965806621877060 x^4+27593328575269632824322841941659155747426125 x^5-233283435372645156668846940860823216604828500 x^6+1654123495681192965093580096081009258775104125 x^7-10033692120954920847696683752713603811248333846 x^8+52845877883822358832435639380312027022512562380 x^9-244440261013429922320086344260746798318702648408 x^10+1001855707390471343973688155845573100452976611460 x^11-3663741379142003046601521305980581288798275305320 x^12+12018820814154252658110068487479716710013521949215 x^13-35510052499500212942363630742337068559434049867140 x^14+94747843591459200777019997388443185594320984760695 x^15-228619658020565024808962918477504289926944462746720 x^16+498780445386166041949740406045098889831765125216225 x^17-981735897572670768841336107887164829661768897038940 x^18+1734070731434024461438265290131142444067972578028985 x^19-2719506327553144837286054479893205079258585452057920 x^20+3705446735370263451143856624187809847005364054438470 x^21-4172573169584936141080028075336747294280072265549200 x^22+3318134657211453482442271847751672762173952629390430 x^23-238387593921106307910713340368950383121388718778710 x^24-5683202893857690033251152280950188710386043136903285 x^25+15143327480807570118647054734962851003858672255042660 x^26-23942878829756457248779610172208691417554131711893205 x^27+29534727305195620239742187944339122160668793082621652 x^28-42706370234885548337735900796714953335426783434037866 x^29+43504218357869098382391199661804669963121593333797656 x^30-31294352237578808878874644137820533523842249936084282 x^31+23255724243463049141437024283807164818669224778254600 x^32-15394079172305453026228531129963139471506996278861114 x^33+17855085871730908908811532289809355751260636858766104 x^34-638287004384976576501480621712472875270497567300202 x^35-3526475578810860936150066416563759779424476028588332 x^36-894809278476233069449100151750087974221177161457365 x^37+318194172061572613495253108882461773005409646085220 x^38-6438410832613167870115864495782963434790648522344565 x^39+7794625074466861729962451436133186840647085835425450 x^40-7512931139271589175629431383306416579944850960958370 x^41+6287494135113832299155441856804042776828058147404400 x^42-4626679808439156851965199512073963702085142453112250 x^43+3028457284028907123285429625116296404987957035330240 x^44-1775124937793026754269387426170024359849956093448775 x^45+934515532275460171788340753743507764756226080732580 x^46-441894755296532916171890315404551788117088235833375 x^47+187177288032282674652198260690631497862003851774880 x^48-70602820494584527024897921188797217825590604963465 x^49+23466281413342423754323226023995123216098790519420 x^50-6744712162748937796171422027107339128460593532385 x^51+1615465852438226171254279410781671529129616539800 x^52-294070612219048543707560264528897919562312494972 x^53+26961924502286539678838347856715163037539935144 x^54+6375458922146165688600455844664717112218951884 x^55-4177293964275640111004449831180401535932851222 x^56+1326856308705286124535876747627472476003289725 x^57-307445257034366055321469845055669339182846804 x^58+56008394162355079965665282466751140832071501 x^59-8140967840230467650782671367693802024330052 x^60+934286483015740279574201764948688756539392 x^61-82106561369773365698853049546171136081920 x^62+5214022284556625490363369527701489582080 x^63-213624305726707544190687164448594984960 x^64+4248855326955203608748224363364352000 x^65)+1/(71295078292976055176037432006436454400 (-1+x)^5 x^28 (1+x)^5) nu^28 Pi (-29706282622073356323348930002681856000+1722964392080254666754237940155547648000 x-49076759310506656203260655626430604902400 x^2+914893597089904860157228290407095756390400 x^3-12551170802335124641567831270911429482088175 x^4+135083028069687620601409959196280024391467360 x^5-1187367342090551471746577901695985977091968475 x^6+8761627546758407799594487864013662152603020000 x^7-55365612533284378832344966390933841981326430300 x^8+304117954064636935226744312648270129609593569936 x^9-1468911029726828436634636235726675206548648959180 x^10+6295392960802640735706979909134384433860524952128 x^11-24111245327966670833644256062548161604040749595035 x^12+82988543779181709013775634144537374242918574813120 x^13-257803361831937784900059481787807600189068405508415 x^14+725090495499393587312492787418572481081023099366240 x^15-1850077369503009359544051523309471788736724757210120 x^16+4285473275511099719580615381447620348084384572043520 x^17-9004799165023307940099334720169761282874381878218600 x^18+17114293977323558387439618033534760282296506312219040 x^19-29239459112131026927645228585407841929914806530202135 x^20+44366198457695882757420863949143588698417107595230720 x^21-58330371290988132786237090527639803717374413663305395 x^22+62670670587082103203271608418169504002554944444451200 x^23-45026573214154054907905705505193593453414765665486380 x^24-7795885237752713325195735028531582759861142167670640 x^25+103923615399414241126029954979481785688188247377437060 x^26-253129415148253917101877619671607998230989365542129760 x^27+387998256103465354110970799912811438225750702509470605 x^28-469966164925692446546326972471308488649165594357048032 x^29+675107965165752066795538015265344048101326036842549881 x^30-685601696441495625784494977274945947896800965494469696 x^31+494061232693715333834799568054169814565487129470847912 x^32-373952960287511593054672015502421278988925678053662400 x^33+256918736198991620921690135383679384265679554723597224 x^34-302354742775402319148780318624805454739323252435481664 x^35+27101923587677956688177158076340890728386311850267257 x^36+43437496756311183367386755951671301924052791261748512 x^37+20861424698014409632533910018583338519601105906119565 x^38-5249556180701968669438606865843249844849520702132320 x^39+100006746328130477378349984218332356143854204761137540 x^40-121250390593566536021311806383550819344026252154425200 x^41+118239976118758330263921684261818079066053812367358420 x^42-100697211587156528161591545958054227376765186818422400 x^43+75697566075017205732383902072571612614752684991906125 x^44-50795976432868063588972920118968501790751081137635840 x^45+30634516476272657725338709457196229214817177902786025 x^46-16661023974537444452564500897413977470993890162845280 x^47+8177529969561673972143890883409254446953286522319000 x^48-3616221159189453718830768636876830394450950190862080 x^49+1434685678722275001208334366037902611528507624168440 x^50-506750078694486393075745568023444444821275798082720 x^51+157268241020938186378695907066702667431220535752385 x^52-41870839002713101225536629243591378089348507406400 x^53+9093245452241214513782363975093189795125077362277 x^54-1392209001311872260916161243272020293058565191104 x^55+40667861097300047759107948553035125789486146356 x^56+65541107393932454788024974172087864113796203152 x^57-29123855841868337969833139659436768042376695900 x^58+8149371226514407480956466492291737104058493664 x^59-1744182868009260252347528374462735848181616091 x^60+298669061737438702456850558367699740447457632 x^61-41160737203157055196397268488327007026513647 x^62+4501620110830541099913136327181937326161920 x^63-378278395714594169809566478672564458618880 x^64+23025268560560461226889965326501790351360 x^65-905916604636354526284255271634075648000 x^66+17328664862876124521953542501564416000 x^67)-1/(7985048768813318179716192384720882892800 (-1+x)^5 x^29 (1+x)^5) nu^29 Pi (-3208278523183922482921684440289640448000+192496711391035348975301066417378426880000 x-5675658592747237800453987887168393261875200 x^2+109595168651123830140894414676812151495065600 x^3-1558443753403448786414161289806083715212053325 x^4+17398828419853273900252325908966143373682984400 x^5-158769133059727610688014920289992458538947731740 x^6+1217316080328591289995086642370593806567147347600 x^7-8000233267473712687876649080147629787215368469325 x^8+45749965891602995869185241377053575403271022257600 x^9-230311344059994630134262946804410728169114899595664 x^10+1030031872137013914751795098832232633922670328109120 x^11-4122461163956224671701338140075381057534325011072397 x^12+14850690585319620882120822600661270218674605100033040 x^13-48372284167343767105525750530320038636708460214497980 x^14+142957972843156093945756186881179389204128297552263760 x^15-384270279849960245935858299067431079975976696369205285 x^16+940756073487056237078314931195928548731046416491866880 x^17-2097983325313155960445350205340751820533970068101155680 x^18+4256192554590075674511941611882464769647897125085734400 x^19-7827006931415128012351093315200696410340529984967903085 x^20+12955433089955700510063144347581092361736719626696588240 x^21-19040107084949736091673486559946095593903453451817986780 x^22+24157826727340381674588860283199410044631698702713902480 x^23-24695116851931316575962239110904780527557827227925291925 x^24+15639593593459696475318749117469877317133622184646285120 x^25+8085692360561657228726452334640251518231785588275349360 x^26-49261655466388188906815981815009075613620230182050079040 x^27+111545386083605478159069838375814905954666509760770659115 x^28-166322681825549597167332519403468560532227724579403547120 x^29+198132803257154718455414704163432904860326286029490777668 x^30-282972194050748604483786043286879681212904569863025069744 x^31+286588539388335431588876977035925346027889962708592856579 x^32-206898369904797717929372528524319806759656117615611381888 x^33+159298403833525125354120629020691312416357648426905837600 x^34-113098166979113041956583511662828327584961847118981531776 x^35+134785064384139219300628340341587661281308441769667563011 x^36-18263888965599062284948885507833093834044052200605486768 x^37-13064500147372350370699945991353019139561284129315590588 x^38-11724772285926955671876567489873664391054420102565413360 x^39+2561954032795097734742159111042677382954189980836614955 x^40-41388730500684634400240139383115273088301501910700400960 x^41+50089522538953580933899734579230419576464014947992274800 x^42-49309787159460051850500728907996036343899341363892185280 x^43+42654028587783668925719042637891142260647354740812602475 x^44-32696783537619522829452582774318484972656229720123878000 x^45+22449016090093287592309925442828138467138134269982266660 x^46-13899145846153386773186693197540332256535054139586839600 x^47+7788896119704447061733404256606009851038440842841192595 x^48-3955538853550429709471076833525250226838828296045632000 x^49+1818884537904826453437971183396319238859241967318185120 x^50-755029076264720136588694539870748738082151389783266560 x^51+281331919763306257903761950932479480067903225864302555 x^52-93199987287864057315884646251698285495302031505016240 x^53+27004021880573148121212108242005212861227945843608900 x^54-6634340723590315610621077225913397598383902625700848 x^55+1286555541852660275032098349762728735583243926944371 x^56-151904838119725616042490495060849427846295542212544 x^57-12946757754582696649830355306002726524378809909648 x^58+14256816499154295961231917414974687283852430616000 x^59-5095363904202893223914124102565858012716337904461 x^60+1289344295898299486367302404770126211954872983184 x^61-257358276651794692178336992346389862001385693468 x^62+41636400990023343380766156977487488013251954128 x^63-5458864700918989847525688690222301719410576205 x^64+570391745048797069640658528250852659869777920 x^65-45926537814172804179403458672329275096432640 x^66+2684319676321607910392201949446733299712000 x^67-101582694693569398437585054505841878630400 x^68+1871495805190621448370982590168956928000 x^69)+1/(307953257452831554110197466307365374525440 (-1+x)^5 x^30 (1+x)^5) nu^30 Pi (-119464625736012240818611086067512429772800+7406806795632758930753887336185770645913600 x-225796106949445535963229526740002993099243520 x^2+4510775204696784191889322040508651201468825600 x^3-66403970293654672309177433517405157448252375565 x^4+768011583596355754354028831209353957072935616000 x^5-7265754140901614315895870416536834001181181416045 x^6+57800263395064546949841883946579568756363143342080 x^7-394468424617130058834578086182933580251834355010565 x^8+2344689932613838592249715930300281136072855371415040 x^9-12280980823731369633522405511578832413720722499906405 x^10+57210113896335049067399727013458795218702961119223808 x^11-238790676539999711958196258309914708713218116848169045 x^12+898351122087511867223868465896196930454220957826809344 x^13-3060683982284108186317035420665422498200897922689222645 x^14+9478632417061445587872971275905700204164925000566876160 x^15-26756486883650050578082375113320244101918812141141518645 x^16+68971148346948480627089157885989785979309450301640281600 x^17-162490476466522034210192600988362412371850206245205996565 x^18+349756990194764886251811015079823640087076197272437800960 x^19-686537485212770260815320042654161477038255672264128840445 x^20+1223786639399202327471345706408639067731149926081242283520 x^21-1965229901077554609331090966515506493444634014489132011805 x^22+2799846097482137158481788031966269484061889187438061250560 x^23-3427402896930387265206215810270269368621737164538083440285 x^24+3320364929349140877628582438836304814571917873964792000000 x^25-1781294046801839648464054857301434327963496491206250375165 x^26-1860216843531494966807276708572925192406199079602762260480 x^27+7923543177974120965361258115657849486666399464126987647155 x^28-16884683778507997120161289827754383065415039801056827200000 x^29+24561140981847194414775343653343777936142729865322835277075 x^30-28815540659459731428846374957997684749900927352341216843776 x^31+40943687612695883066900872115026800462836514732842616275683 x^32-41367114180621284875778942471637768804343159764846826643968 x^33+29919216753459005639878110652772589959304742437844688167811 x^34-23405381612758557675005345256205371676324994893585865687040 x^35+17109569866304282114155950953694688263936304338038720422787 x^36-20616283446659918056397297697730819531840725416818204631552 x^37+3609313954451219546252315437627155922107594511633064313571 x^38+1151198521636755593707561353641794643893023214358913918976 x^39+2147511490395115558466882704149812600511566331668354626835 x^40-458250060385332864973004640012118227107050331016806453760 x^41+5941507625811581831443902642358196591977980459661369030835 x^42-7155934012892315273160168741176140766187611475483476336640 x^43+7096487540955807768531790182660634834037969995600661010435 x^44-6224126240779964063708997351759034686209860151632494481920 x^45+4857024144914248291136738241281847973046762326449290578275 x^46-3405915580833082835881797377430454180906125119780027013120 x^47+2160576966066343592576275694319477510498680488378646261475 x^48-1244667140838472372206015140108588955035839007441290314240 x^49+652224458669288585627745372124523243355531511683335208195 x^50-310808994066789293628995069465759726313865308734543216640 x^51+134410461141346219910720448780574103163089719675343440875 x^52-52527083658330141115908058483018766184598263913421468160 x^53+18418566864366055467857547398273305821504982244204058315 x^54-5727259671455672386806843711532847815287768094019246080 x^55+1547102613994999624333769855279711067297187403614566411 x^56-348385457223822974924981622147636253675053005092291072 x^57+58704000170557915452736306141730890430767065401151403 x^58-4153155207241752658901081337583955318447201396301824 x^59-1735369806136569829517888931804606624112343895976805 x^60+958702477950588577742620343502809566245132232064512 x^61-295398365689237345543071257430807211106208780110853 x^62+68736352129271390781864444409542226602567062972416 x^63-12888338488024437628150166619231705403600646902381 x^64+1978295944468314223204652417754994067432029847040 x^65-247468828361086906033426147037593709684803748365 x^66+24760371268636309068398604925841354602902978560 x^67-1913871279514861588034555268819049995388846080 x^68+107590583625193007246659651642639609600409600 x^69-3921969744268456423521399441058982359203840 x^70+69687698346007140477523133539382250700800 x^71)+(-((3 nu Pi (-1+3 x^2-9 x^4+3 x^6) (35+20 x^2+146 x^4+20 x^6+35 x^8))/(32 (-1+x)^5 x^2 (1+x)^5))-(3 Sqrt[1-4 nu] nu Pi (35+120 x+500 x^2+968 x^3+1362 x^4+968 x^5+500 x^6+120 x^7+35 x^8))/(32 (-1+x)^2 x^2 (1+x)^2)) Log[1+x])+Log[2] ((3 nu^2 Pi (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8))/(16 x^3 (1+x)^2)-(3 nu^3 Pi (70-5 x-1530 x^2+6431 x^3-15982 x^4+24806 x^5-29628 x^6+24806 x^7-15982 x^8+6431 x^9-1530 x^10-5 x^11+70 x^12))/(64 (-1+x)^2 x^4 (1+x)^2)+(Sqrt[1-4 nu] nu Pi (1011+4904 x+9150 x^2+51656 x^3+230141 x^4+557840 x^5+760484 x^6+557840 x^7+230141 x^8+51656 x^9+9150 x^10+4904 x^11+1011 x^12))/(128 (-1+x)^4 x^2 (1+x)^4)-(nu Pi (1369+9736 x-41470 x^2+80936 x^3-136105 x^4+216528 x^5-268132 x^6+216528 x^7-136105 x^8+80936 x^9-41470 x^10+9736 x^11+1369 x^12))/(128 (-1+x)^4 x^2 (1+x)^4)+(nu^4 Pi (560-1321 x-11740 x^2+79502 x^3-238988 x^4+517433 x^5-750280 x^6+887492 x^7-750280 x^8+517433 x^9-238988 x^10+79502 x^11-11740 x^12-1321 x^13+560 x^14))/(256 (-1+x)^2 x^5 (1+x)^2)-(nu^5 Pi (1680-7463 x-23500 x^2+305515 x^3-1271752 x^4+3171753 x^5-6222772 x^6+8574483 x^7-10030736 x^8+8574483 x^9-6222772 x^10+3171753 x^11-1271752 x^12+305515 x^13-23500 x^14-7463 x^15+1680 x^16))/(1024 (-1+x)^2 x^6 (1+x)^2)+(nu^6 Pi (107520-696855 x-382640 x^2+21557624 x^3-122086160 x^4+395697404 x^5-870813360 x^6+1585737800 x^7-2099288976 x^8+2431338166 x^9-2099288976 x^10+1585737800 x^11-870813360 x^12+395697404 x^13-122086160 x^14+21557624 x^15-382640 x^16-696855 x^17+107520 x^18))/(81920 (-1+x)^2 x^7 (1+x)^2)-(nu^7 Pi (89600-761905 x+962255 x^2+17783175 x^3-136328312 x^4+551444412 x^5-1519747932 x^6+3050840460 x^7-5238674760 x^8+6714721634 x^9-7709687654 x^10+6714721634 x^11-5238674760 x^12+3050840460 x^13-1519747932 x^14+551444412 x^15-136328312 x^16+17783175 x^17+962255 x^18-761905 x^19+89600 x^20))/(81920 (-1+x)^2 x^8 (1+x)^2)+1/(2293760 (-1+x)^2 x^9 (1+x)^2) nu^8 Pi (2150400-22617135 x+62327540 x^2+358060230 x^3-4077212460 x^4+20055269181 x^5-66240103536 x^6+162406854216 x^7-303577701680 x^8+497040679410 x^9-620338652712 x^10+706980034532 x^11-620338652712 x^12+497040679410 x^13-303577701680 x^14+162406854216 x^15-66240103536 x^16+20055269181 x^17-4077212460 x^18+358060230 x^19+62327540 x^20-22617135 x^21+2150400 x^22)-1/(18350080 (-1+x)^2 x^10 (1+x)^2) nu^9 Pi (15052800-188573175 x+770716440 x^2+1450759175 x^3-32966634000 x^4+199237205715 x^5-769033505736 x^6+2205317757501 x^7-4942879517376 x^8+8723632736650 x^9-13730304690000 x^10+16757836992342 x^11-18976552777312 x^12+16757836992342 x^13-13730304690000 x^14+8723632736650 x^15-4942879517376 x^16+2205317757501 x^17-769033505736 x^18+199237205715 x^19-32966634000 x^20+1450759175 x^21+770716440 x^22-188573175 x^23+15052800 x^24)+1/(88080384 (-1+x)^2 x^11 (1+x)^2) nu^10 Pi (64225280-933486351 x+4971081080 x^2-1283782284 x^3-149147249912 x^4+1134604349730 x^5-5109201022552 x^6+16757824152228 x^7-43202146725160 x^8+90127478128127 x^9-151687970556624 x^10+230930573914088 x^11-276550170679856 x^12+311435927693276 x^13-276550170679856 x^14+230930573914088 x^15-151687970556624 x^16+90127478128127 x^17-43202146725160 x^18+16757824152228 x^19-5109201022552 x^20+1134604349730 x^21-149147249912 x^22-1283782284 x^23+4971081080 x^24-933486351 x^25+64225280 x^26)-1/(440401920 (-1+x)^2 x^12 (1+x)^2) nu^11 Pi (289013760-4780266190 x+31094804475 x^2-55091568574 x^3-634597231300 x^4+6428407904676 x^5-33814684731850 x^6+126266778140900 x^7-367125413009076 x^8+870032968865342 x^9-1710995871082411 x^10+2766644895293070 x^11-4093773940222600 x^12+4823066269238072 x^13-5405339007657228 x^14+4823066269238072 x^15-4093773940222600 x^16+2766644895293070 x^17-1710995871082411 x^18+870032968865342 x^19-367125413009076 x^20+126266778140900 x^21-33814684731850 x^22+6428407904676 x^23-634597231300 x^24-55091568574 x^25+31094804475 x^26-4780266190 x^27+289013760 x^28)+1/(9688842240 (-1+x)^2 x^13 (1+x)^2) nu^12 Pi (5780275200-107189958015 x+819470578780 x^2-2448096491610 x^3-9813856989524 x^4+152554344338539 x^5-944794412424504 x^6+4001398996653820 x^7-13050979037527160 x^8+34527287665251513 x^9-76382196690791948 x^10+142937661204368698 x^11-223335846303059580 x^12+322428569142856795 x^13-374513975549701328 x^14+417954946394597448 x^15-374513975549701328 x^16+322428569142856795 x^17-223335846303059580 x^18+142937661204368698 x^19-76382196690791948 x^20+34527287665251513 x^21-13050979037527160 x^22+4001398996653820 x^23-944794412424504 x^24+152554344338539 x^25-9813856989524 x^26-2448096491610 x^27+819470578780 x^28-107189958015 x^29+5780275200 x^30)-1/(5536481280 (-1+x)^2 x^14 (1+x)^2) nu^13 Pi (3027763200-62212686105 x+544831406580 x^2-2200321907075 x^3-2119031634720 x^4+88740762969043 x^5-659051446899428 x^6+3162477876103353 x^7-11511840835387520 x^8+33815716410580315 x^9-82849288196146956 x^10+173015834555369641 x^11-310316577414404576 x^12+470652374159834055 x^13-665008408663115780 x^14+762878492048591941 x^15-848189608862029056 x^16+762878492048591941 x^17-665008408663115780 x^18+470652374159834055 x^19-310316577414404576 x^20+173015834555369641 x^21-82849288196146956 x^22+33815716410580315 x^23-11511840835387520 x^24+3162477876103353 x^25-659051446899428 x^26+88740762969043 x^27-2119031634720 x^28-2200321907075 x^29+544831406580 x^30-62212686105 x^31+3027763200 x^32)+1/(2303176212480 (-1+x)^2 x^15 (1+x)^2) nu^14 Pi (1162661068800-26218122410865 x+258245365139040 x^2-1288450172987760 x^3+1096079211611680 x^4+34789127551301640 x^5-321685734083242016 x^6+1753118143133815216 x^7-7096965096487257696 x^8+23022843308221446820 x^9-62146767682706189600 x^10+142803327994405018512 x^11-283910663363670872672 x^12+490819870067809719352 x^13-725264964813007819680 x^14+1005499436444272786480 x^15-1140857649334724971232 x^16+1264228146034032077082 x^17-1140857649334724971232 x^18+1005499436444272786480 x^19-725264964813007819680 x^20+490819870067809719352 x^21-283910663363670872672 x^22+142803327994405018512 x^23-62146767682706189600 x^24+23022843308221446820 x^25-7096965096487257696 x^26+1753118143133815216 x^27-321685734083242016 x^28+34789127551301640 x^29+1096079211611680 x^30-1288450172987760 x^31+258245365139040 x^32-26218122410865 x^33+1162661068800 x^34)-1/(3224446697472 (-1+x)^2 x^16 (1+x)^2) nu^15 Pi (1511459389440-37109834263755 x+405498693017715 x^2-2381990298056763 x^3+5124727575435984 x^4+40602502714626088 x^5-506680101148760088 x^6+3158254052909185096 x^7-14193188693931953552 x^8+50630099726529005820 x^9-149780752642939914860 x^10+376855929032114619100 x^11-819918762382962081840 x^12+1562180617087988480440 x^13-2614976183607999153320 x^14+3775996038288849435480 x^15-5147486386559023009040 x^16+5783507695632515013550 x^17-6389905623334572159630 x^18+5783507695632515013550 x^19-5147486386559023009040 x^20+3775996038288849435480 x^21-2614976183607999153320 x^22+1562180617087988480440 x^23-819918762382962081840 x^24+376855929032114619100 x^25-149780752642939914860 x^26+50630099726529005820 x^27-14193188693931953552 x^28+3158254052909185096 x^29-506680101148760088 x^30+40602502714626088 x^31+5124727575435984 x^32-2381990298056763 x^33+405498693017715 x^34-37109834263755 x^35+1511459389440 x^36)+1/(21496311316480 (-1+x)^2 x^17 (1+x)^2) nu^16 Pi (9404636200960-249732384606705 x+2994880158858940 x^2-20107167825640302 x^3+64142185300114940 x^4+173376900237226743 x^5-3622189971313226400 x^6+26190902381743198000 x^7-130694341937343210528 x^8+511049397602013685580 x^9-1649526798191663257008 x^10+4521427046043788599160 x^11-10716091548325943273520 x^12+22238610603157541178300 x^13-40820593420724949443040 x^14+66409111009790978068560 x^15-93944413472962180687200 x^16+126149956315740987352050 x^17-140499020087587936641240 x^18+154815998064021086992620 x^19-140499020087587936641240 x^20+126149956315740987352050 x^21-93944413472962180687200 x^22+66409111009790978068560 x^23-40820593420724949443040 x^24+22238610603157541178300 x^25-10716091548325943273520 x^26+4521427046043788599160 x^27-1649526798191663257008 x^28+511049397602013685580 x^29-130694341937343210528 x^30+26190902381743198000 x^31-3622189971313226400 x^32+173376900237226743 x^33+64142185300114940 x^34-20107167825640302 x^35+2994880158858940 x^36-249732384606705 x^37+9404636200960 x^38)-1/(68788196212736 (-1+x)^2 x^18 (1+x)^2) 3 nu^17 Pi (9404636200960-268556460567395 x+3504254370176560 x^2-26355057012014357 x^3+107442255351525600 x^4+24265414712883875 x^5-3900339750764837200 x^6+33586085472922859813 x^7-186602114114329303808 x^8+798274247561474642164 x^9-2801160134674385630784 x^10+8328068499069326396204 x^11-21398632760920531029888 x^12+48163209036204572136060 x^13-95897900956959921238848 x^14+170318286123344078010148 x^15-270124098822031911427328 x^16+375149462119392400349990 x^17-496969931268654194457440 x^18+549141715475195711828938 x^19-603640421053029767041728 x^20+549141715475195711828938 x^21-496969931268654194457440 x^22+375149462119392400349990 x^23-270124098822031911427328 x^24+170318286123344078010148 x^25-95897900956959921238848 x^26+48163209036204572136060 x^27-21398632760920531029888 x^28+8328068499069326396204 x^29-2801160134674385630784 x^30+798274247561474642164 x^31-186602114114329303808 x^32+33586085472922859813 x^33-3900339750764837200 x^34+24265414712883875 x^35+107442255351525600 x^36-26355057012014357 x^37+3504254370176560 x^38-268556460567395 x^39+9404636200960 x^40)+1/(9355194684932096 (-1+x)^2 x^19 (1+x)^2) 3 nu^18 Pi (1203793433722880-36784435840267115 x+518557342289266280 x^2-4305943049209918116 x^3+20959880572491403224 x^4-27872166549321867498 x^5-491048658669982756456 x^6+5297101675336201613692 x^7-32966508175907015141720 x^8+154186634682706079718385 x^9-586580683678174106944096 x^10+1884618050659448269233200 x^11-5227703975188397846107296 x^12+12703841642819825502383496 x^13-27329096789937222574490144 x^14+52457847896715492173298928 x^15-90467125530119919025670368 x^16+140240993699371875544982138 x^17-191555627359717531766655440 x^18+250664711448296355775506440 x^19-275004885309911296288297648 x^20+301635455925702818158825668 x^21-275004885309911296288297648 x^22+250664711448296355775506440 x^23-191555627359717531766655440 x^24+140240993699371875544982138 x^25-90467125530119919025670368 x^26+52457847896715492173298928 x^27-27329096789937222574490144 x^28+12703841642819825502383496 x^29-5227703975188397846107296 x^30+1884618050659448269233200 x^31-586580683678174106944096 x^32+154186634682706079718385 x^33-32966508175907015141720 x^34+5297101675336201613692 x^35-491048658669982756456 x^36-27872166549321867498 x^37+20959880572491403224 x^38-4305943049209918116 x^39+518557342289266280 x^40-36784435840267115 x^41+1203793433722880 x^42)-1/(2551416732254208 (-1+x)^2 x^20 (1+x)^2) nu^19 Pi (930204016967680-30285827707944900 x+458523512623721545 x^2-4157918109020271596 x^3+23260919443352517836 x^4-57340193593481461616 x^5-319599406820570627666 x^6+4827300977120141602512 x^7-34024390924773656039060 x^8+174121609507460611000868 x^9-716798781591913515506283 x^10+2481231776322326385206252 x^11-7403272946863016514632464 x^12+19346122749565529349044608 x^13-44774878697424892808745304 x^14+92543486602153684152882944 x^15-171922340754738788658304848 x^16+288761643266188109726071064 x^17-438495482809914121740237534 x^18+589976439388618556788112520 x^19-763468754038588419835878360 x^20+832170558862138082395328544 x^21-910933361497147818417393324 x^22+832170558862138082395328544 x^23-763468754038588419835878360 x^24+589976439388618556788112520 x^25-438495482809914121740237534 x^26+288761643266188109726071064 x^27-171922340754738788658304848 x^28+92543486602153684152882944 x^29-44774878697424892808745304 x^30+19346122749565529349044608 x^31-7403272946863016514632464 x^32+2481231776322326385206252 x^33-716798781591913515506283 x^34+174121609507460611000868 x^35-34024390924773656039060 x^36+4827300977120141602512 x^37-319599406820570627666 x^38-57340193593481461616 x^39+23260919443352517836 x^40-4157918109020271596 x^41+458523512623721545 x^42-30285827707944900 x^43+930204016967680 x^44)+1/(2308424662515712 (-1+x)^2 x^21 (1+x)^2) nu^20 Pi (797317728829440-27554724888807025 x+445768430939912340 x^2-4376564399112818848 x^3+27466928081706841364 x^4-92664673807031361087 x^5-155147668626947105608 x^6+4633069985046062614256 x^7-37696191298272969709896 x^8+211639209702993869263637 x^9-941780005736864941866876 x^10+3503881974265080527086176 x^11-11210758674293372537606652 x^12+31392511415517233410129851 x^13-77867820566175529538238816 x^14+172607653596585619940693568 x^15-344235697595370164904529248 x^16+620978640774459234665520486 x^17-1018387781440274494435786392 x^18+1517761217280572880742376000 x^19-2014201649154521234419971480 x^20+2580121227294308022961763450 x^21-2795630451931076448454943920 x^22+3054639362372353783066615200 x^23-2795630451931076448454943920 x^24+2580121227294308022961763450 x^25-2014201649154521234419971480 x^26+1517761217280572880742376000 x^27-1018387781440274494435786392 x^28+620978640774459234665520486 x^29-344235697595370164904529248 x^30+172607653596585619940693568 x^31-77867820566175529538238816 x^32+31392511415517233410129851 x^33-11210758674293372537606652 x^34+3503881974265080527086176 x^35-941780005736864941866876 x^36+211639209702993869263637 x^37-37696191298272969709896 x^38+4633069985046062614256 x^39-155147668626947105608 x^40-92664673807031361087 x^41+27466928081706841364 x^42-4376564399112818848 x^43+445768430939912340 x^44-27554724888807025 x^45+797317728829440 x^46)-1/(46168493250314240 (-1+x)^2 x^22 (1+x)^2) nu^21 Pi (15149036847759360-553851326821874055 x+9532395781452504740 x^2-100629139852903493637 x^3+696807619985841093860 x^4-2889075835038085856527 x^5+1107302323995378988620 x^6+92087682486310981987835 x^7-894830812410186916017544 x^8+5539799806514050559171655 x^9-26645052794595308036175364 x^10+106356790499282204447681685 x^11-363963815955077499329934060 x^12+1088802243075888889109675559 x^13-2884766012908929496346689740 x^14+6833332942126116770555815389 x^15-14574889303632368830992344160 x^16+28147799976309114583153357530 x^17-49444175859928487637984912408 x^18+79346213658211872553330979310 x^19-116250132863691664013059309048 x^20+152345155350367046482458543210 x^21-193337324099300107677142579720 x^22+208347508795233224290713952910 x^23-227268465231579310389060068400 x^24+208347508795233224290713952910 x^25-193337324099300107677142579720 x^26+152345155350367046482458543210 x^27-116250132863691664013059309048 x^28+79346213658211872553330979310 x^29-49444175859928487637984912408 x^30+28147799976309114583153357530 x^31-14574889303632368830992344160 x^32+6833332942126116770555815389 x^33-2884766012908929496346689740 x^34+1088802243075888889109675559 x^35-363963815955077499329934060 x^36+106356790499282204447681685 x^37-26645052794595308036175364 x^38+5539799806514050559171655 x^39-894830812410186916017544 x^40+92087682486310981987835 x^41+1107302323995378988620 x^42-2889075835038085856527 x^43+696807619985841093860 x^44-100629139852903493637 x^45+9532395781452504740 x^46-553851326821874055 x^47+15149036847759360 x^48)+1/(79551865292849152 (-1+x)^2 x^23 (1+x)^2) nu^22 Pi (24859957904015360-958623683850963375 x+17486395147245630320 x^2-197348276427366910552 x^3+1489654077668417311312 x^4-7195855646883035754412 x^5+12464737769931216773872 x^6+142596659463822570662488 x^7-1768043602998894496716464 x^8+12175043268040768840085538 x^9-63359204867665804843845488 x^10+271014950034190438381050168 x^11-989865729799221269718691664 x^12+3155223806140020697456230404 x^13-8903052057544627129950546032 x^14+22463939695161799501897756872 x^15-51068021899035722540891702992 x^16+105213056147832681126022514079 x^17-197366327810034821988061056928 x^18+338404094449677483581531998736 x^19-532400806336637357226779290336 x^20+767898561211677713279227014056 x^21-994759939552841563288559579808 x^22+1251642017241739538641027009520 x^23-1342068121866019375167414419168 x^24+1461683536082749048659815706588 x^25-1342068121866019375167414419168 x^26+1251642017241739538641027009520 x^27-994759939552841563288559579808 x^28+767898561211677713279227014056 x^29-532400806336637357226779290336 x^30+338404094449677483581531998736 x^31-197366327810034821988061056928 x^32+105213056147832681126022514079 x^33-51068021899035722540891702992 x^34+22463939695161799501897756872 x^35-8903052057544627129950546032 x^36+3155223806140020697456230404 x^37-989865729799221269718691664 x^38+271014950034190438381050168 x^39-63359204867665804843845488 x^40+12175043268040768840085538 x^41-1768043602998894496716464 x^42+142596659463822570662488 x^43+12464737769931216773872 x^44-7195855646883035754412 x^45+1489654077668417311312 x^46-197348276427366910552 x^47+17486395147245630320 x^48-958623683850963375 x^49+24859957904015360 x^50)-1/(875070518221340672 (-1+x)^2 x^24 (1+x)^2) nu^23 Pi (261029557992161280-10587790092864570663 x+204007670913518833485 x^2-2449626305202156148431 x^3+19972086636177910721224 x^4-108941745144668787764820 x^5+297892647497027936441476 x^6+1158149758370902041724540 x^7-21417580327287716430020808 x^8+166411225112640485738838682 x^9-939279781736932798487875814 x^10+4303135635997291243568398266 x^11-16747031948616979687326320744 x^12+56752763318012374166603512140 x^13-170106625495665078727997470860 x^14+455888235529076069997975003708 x^15-1101244101986300564643924829080 x^16+2412562573612511408500604046543 x^17-4816882645088837165076797563677 x^18+8799643560753239513671846641543 x^19-14757766014009256333459959012528 x^20+22799651207226480420516395518872 x^21-32414256469976760120067114356728 x^22+41545213372628209331765432563896 x^23-51861486709562196679901860241744 x^24+55351376391945985113155903790412 x^25-60198541945505128916572570635924 x^26+55351376391945985113155903790412 x^27-51861486709562196679901860241744 x^28+41545213372628209331765432563896 x^29-32414256469976760120067114356728 x^30+22799651207226480420516395518872 x^31-14757766014009256333459959012528 x^32+8799643560753239513671846641543 x^33-4816882645088837165076797563677 x^34+2412562573612511408500604046543 x^35-1101244101986300564643924829080 x^36+455888235529076069997975003708 x^37-170106625495665078727997470860 x^38+56752763318012374166603512140 x^39-16747031948616979687326320744 x^40+4303135635997291243568398266 x^41-939279781736932798487875814 x^42+166411225112640485738838682 x^43-21417580327287716430020808 x^44+1158149758370902041724540 x^45+297892647497027936441476 x^46-108941745144668787764820 x^47+19972086636177910721224 x^48-2449626305202156148431 x^49+204007670913518833485 x^50-10587790092864570663 x^51+261029557992161280 x^52)+1/(80506487676363341824 (-1+x)^2 x^25 (1+x)^2) nu^24 Pi (22970601103310192640-977681061472667663937 x+19839785257586268479148 x^2-252420422977639313737590 x^3+2206880849383443763931148 x^4-13320368448304153146436613 x^5+47171143483768476388489680 x^6+39716940896599177210838248 x^7-2061237945916229976730336496 x^8+18509656661770341355340497818 x^9-113802425272334252675711308808 x^10+558522206304707747423153935828 x^11-2313342324726148551315985182600 x^12+8319061920250495864400281920682 x^13-26427588218101221552964577140272 x^14+75039997614261109368354635301192 x^15-192086175603233321308413190916208 x^16+446171248446976294362922945207581 x^17-945236280182683895035484956801164 x^18+1834040020113751161776418885496278 x^19-3270254214164459851641126196772268 x^20+5374221761596200930974868411177033 x^21-8164936880659897407606429807969120 x^22+11454714768149732344434636380715472 x^23-14537396809593676760308963459691232 x^24+18014743275721542726441125969726620 x^25-19144733394912710176028657704266992 x^26+20793660432941228262269364447745944 x^27-19144733394912710176028657704266992 x^28+18014743275721542726441125969726620 x^29-14537396809593676760308963459691232 x^30+11454714768149732344434636380715472 x^31-8164936880659897407606429807969120 x^32+5374221761596200930974868411177033 x^33-3270254214164459851641126196772268 x^34+1834040020113751161776418885496278 x^35-945236280182683895035484956801164 x^36+446171248446976294362922945207581 x^37-192086175603233321308413190916208 x^38+75039997614261109368354635301192 x^39-26427588218101221552964577140272 x^40+8319061920250495864400281920682 x^41-2313342324726148551315985182600 x^42+558522206304707747423153935828 x^43-113802425272334252675711308808 x^44+18509656661770341355340497818 x^45-2061237945916229976730336496 x^46+39716940896599177210838248 x^47+47171143483768476388489680 x^48-13320368448304153146436613 x^49+2206880849383443763931148 x^50-252420422977639313737590 x^51+19839785257586268479148 x^52-977681061472667663937 x^53+22970601103310192640 x^54)-1/(644051901410906734592 (-1+x)^2 x^26 (1+x)^2) nu^25 Pi (176107941792044810240-7847869325094916022059 x+167277173906955303488360 x^2-2247050116966666586448405 x^3+20943921809662473973340944 x^4-137919984394436930251835841 x^5+583025305206738793066292232 x^6-522551528974292448882852799 x^7-16039705585493455832777181120 x^8+173759910556947232334454009654 x^9-1171825913440553495801812708752 x^10+6167703366252665015617472285322 x^11-27167631411476801719332190631904 x^12+103517293446775929883370590348090 x^13-347857652195950586102160705105936 x^14+1044169290749736558541669396474758 x^15-2825510326791414745401091071625408 x^16+6940329072845216248905662798867991 x^17-15558496826081945120801056379826120 x^18+31969954149892279454719757009311209 x^19-60428286623726520900483285228717072 x^20+105375394328391909562885680399112077 x^21-169957918027173945214484897257297064 x^22+254249598971905002153413018241525555 x^23-352323845091082785896882915234852736 x^24+443068592126690245772913891630236388 x^25-545327995624397768917285725017591136 x^26+577231091071038139239254393160532124 x^27-626175393364518743827435965289414208 x^28+577231091071038139239254393160532124 x^29-545327995624397768917285725017591136 x^30+443068592126690245772913891630236388 x^31-352323845091082785896882915234852736 x^32+254249598971905002153413018241525555 x^33-169957918027173945214484897257297064 x^34+105375394328391909562885680399112077 x^35-60428286623726520900483285228717072 x^36+31969954149892279454719757009311209 x^37-15558496826081945120801056379826120 x^38+6940329072845216248905662798867991 x^39-2825510326791414745401091071625408 x^40+1044169290749736558541669396474758 x^41-347857652195950586102160705105936 x^42+103517293446775929883370590348090 x^43-27167631411476801719332190631904 x^44+6167703366252665015617472285322 x^45-1171825913440553495801812708752 x^46+173759910556947232334454009654 x^47-16039705585493455832777181120 x^48-522551528974292448882852799 x^49+583025305206738793066292232 x^50-137919984394436930251835841 x^51+20943921809662473973340944 x^52-2247050116966666586448405 x^53+167277173906955303488360 x^54-7847869325094916022059 x^55+176107941792044810240 x^56)+1/(128810380282181346918400 (-1+x)^2 x^27 (1+x)^2) nu^26 Pi (33812724824072603566080-1574433438543664245839985 x+35165500685322460935910120 x^2-497197569852062464568307684 x^3+4916597913536700336039100440 x^4-34959230191478441605912623834 x^5+168968866647014181350766676920 x^6-351053319799826036709584599860 x^7-2764610171383614192034068133560 x^8+39406959799590591847245782590005 x^9-294724439419292771713573983468240 x^10+1667233073416337312530008779495400 x^11-7808345666131909581822300615735600 x^12+31487480919814244488596442265432220 x^13-111741078628733824674660307363911600 x^14+353889872162850919866091932330625320 x^15-1010127296965733960427054136672568400 x^16+2617707037998878938425831222553779975 x^17-6194049344608533223085884355934163080 x^18+13443439625262816151620963543555005460 x^19-26861810078659948213582686067299625080 x^20+49565246502660937486413576748730869050 x^21-84674159498545537595359247233806413400 x^22+134224058311824823776676609074514422660 x^23-197934218432445981057334052783444140200 x^24+271164907900943640196604292181517231925 x^25-338115928660948965774439146219090004960 x^26+413525376914398395997340561119998100080 x^27-436097875269953263474138151017280791584 x^28+472532170293805521218835543268827900424 x^29-436097875269953263474138151017280791584 x^30+413525376914398395997340561119998100080 x^31-338115928660948965774439146219090004960 x^32+271164907900943640196604292181517231925 x^33-197934218432445981057334052783444140200 x^34+134224058311824823776676609074514422660 x^35-84674159498545537595359247233806413400 x^36+49565246502660937486413576748730869050 x^37-26861810078659948213582686067299625080 x^38+13443439625262816151620963543555005460 x^39-6194049344608533223085884355934163080 x^40+2617707037998878938425831222553779975 x^41-1010127296965733960427054136672568400 x^42+353889872162850919866091932330625320 x^43-111741078628733824674660307363911600 x^44+31487480919814244488596442265432220 x^45-7808345666131909581822300615735600 x^46+1667233073416337312530008779495400 x^47-294724439419292771713573983468240 x^48+39406959799590591847245782590005 x^49-2764610171383614192034068133560 x^50-351053319799826036709584599860 x^51+168968866647014181350766676920 x^52-34959230191478441605912623834 x^53+4916597913536700336039100440 x^54-497197569852062464568307684 x^55+35165500685322460935910120 x^56-1574433438543664245839985 x^57+33812724824072603566080 x^58)-1/(239219277666908215705600 (-1+x)^2 x^28 (1+x)^2) nu^27 Pi (60379865757272506368000-2932275631019954870188890 x+68480385652233501826199595 x^2-1016295003869738606853672250 x^3+10618830262451461587088608588 x^4-80883181666368634003973370708 x^5+435453478791270860024118083838 x^6-1293506465312564237444383650900 x^7-3376174021195351076086809997380 x^8+79585537213003623049258826934690 x^9-671808636088646145368505529623255 x^10+4099413275605430434217404679297730 x^11-20421082582300885700825334465195000 x^12+87080236688142384636436734788263800 x^13-325897039091330907596529522480385140 x^14+1087126168645471487674195696326040440 x^15-3266873942552115835586200383119565240 x^16+8913067200529296637407631424306894550 x^17-22211150404059979265043249017783507325 x^18+50796473999709511057766847771292904310 x^19-107027396246216612940600004720040512860 x^20+208420822358646456479162862899236176660 x^21-376122251251775891973994594696053745950 x^22+630432609055648940525247648406383316500 x^23-983414417865352009094768522400209541420 x^24+1430987810046555548657416654651899124770 x^25-1939636046384366232564064263396448019415 x^26+2399408609747274939452554562944234563010 x^27-2917254368949704258588015234657152674000 x^28+3065867057263373525916645883093624216464 x^29-3318445966625696695945887789818505246424 x^30+3065867057263373525916645883093624216464 x^31-2917254368949704258588015234657152674000 x^32+2399408609747274939452554562944234563010 x^33-1939636046384366232564064263396448019415 x^34+1430987810046555548657416654651899124770 x^35-983414417865352009094768522400209541420 x^36+630432609055648940525247648406383316500 x^37-376122251251775891973994594696053745950 x^38+208420822358646456479162862899236176660 x^39-107027396246216612940600004720040512860 x^40+50796473999709511057766847771292904310 x^41-22211150404059979265043249017783507325 x^42+8913067200529296637407631424306894550 x^43-3266873942552115835586200383119565240 x^44+1087126168645471487674195696326040440 x^45-325897039091330907596529522480385140 x^46+87080236688142384636436734788263800 x^47-20421082582300885700825334465195000 x^48+4099413275605430434217404679297730 x^49-671808636088646145368505529623255 x^50+79585537213003623049258826934690 x^51-3376174021195351076086809997380 x^52-1293506465312564237444383650900 x^53+435453478791270860024118083838 x^54-80883181666368634003973370708 x^55+10618830262451461587088608588 x^56-1016295003869738606853672250 x^57+68480385652233501826199595 x^58-2932275631019954870188890 x^59+60379865757272506368000 x^60)+1/(253290999882608698982400 (-1+x)^2 x^29 (1+x)^2) nu^28 Pi (61563784693689614336000-3112924396526328400941375 x+75865678763409629445752060 x^2-1178897929925889645787821330 x^3+12970024692418939040491377100 x^4-105168952913339377568988624477 x^5+619856878076889829910507349032 x^6-2290179413374528537015266594852 x^7-354434978030743900581338363800 x^8+86673237674034850812270698192445 x^9-850505132155732039285589191447260 x^10+5629886656968684062645696299039770 x^11-29861680882632827636925680188497420 x^12+134593398670920244792558169113959375 x^13-530623518822234752586916046511601200 x^14+1861607770416590205672973693999945560 x^15-5879512876991022261565085987341907760 x^16+16856495614942375813405723753110629085 x^17-44148987659251443127847424106224869700 x^18+106163152682340715601729358536238059550 x^19-235333081959016201105659743115497794740 x^20+482496671049700651325631532736961691815 x^21-917515756214397390952891977983479361640 x^22+1622019937138646129782341585367924707300 x^23-2671096320102481119062830934963227401000 x^24+4104772254054771781821096827621636389305 x^25-5899146146722411847126346301836978539580 x^26+7916838107470457165624467144286214408410 x^27-9721019070421028752299895656250767412140 x^28+11753885454460083372245149672682407176275 x^29-12312738879594412943832355370087296381856 x^30+13313734367163860367295739720354045202896 x^31-12312738879594412943832355370087296381856 x^32+11753885454460083372245149672682407176275 x^33-9721019070421028752299895656250767412140 x^34+7916838107470457165624467144286214408410 x^35-5899146146722411847126346301836978539580 x^36+4104772254054771781821096827621636389305 x^37-2671096320102481119062830934963227401000 x^38+1622019937138646129782341585367924707300 x^39-917515756214397390952891977983479361640 x^40+482496671049700651325631532736961691815 x^41-235333081959016201105659743115497794740 x^42+106163152682340715601729358536238059550 x^43-44148987659251443127847424106224869700 x^44+16856495614942375813405723753110629085 x^45-5879512876991022261565085987341907760 x^46+1861607770416590205672973693999945560 x^47-530623518822234752586916046511601200 x^48+134593398670920244792558169113959375 x^49-29861680882632827636925680188497420 x^50+5629886656968684062645696299039770 x^51-850505132155732039285589191447260 x^52+86673237674034850812270698192445 x^53-354434978030743900581338363800 x^54-2290179413374528537015266594852 x^55+619856878076889829910507349032 x^56-105168952913339377568988624477 x^57+12970024692418939040491377100 x^58-1178897929925889645787821330 x^59+75865678763409629445752060 x^60-3112924396526328400941375 x^61+61563784693689614336000 x^62)-1/(7092147996713043571507200 (-1+x)^2 x^30 (1+x)^2) nu^29 Pi (1662222186729619587072000-87374033493135417631470725 x+2218170049724705373394696500 x^2-36012084398905772892275099735 x^3+415919098510727370510324833680 x^4-3572043844425856272110401151025 x^5+22768393350345949724374702082812 x^6-98172932409305213076580096856867 x^7+131033547604078773072881367465312 x^8+2296203602726148462024512026814875 x^9-27646324276905336160907399881052220 x^10+200238092325074188884294236809696185 x^11-1133079984581573613286268061737895120 x^12+5397899403131547442075801367076509295 x^13-22398711102521741297076139343214328500 x^14+82542888524493983702123869437003137325 x^15-273574943506872065897647958027427447360 x^16+822808715257850732424484499016107704935 x^17-2260821551655105501386947237980527863260 x^18+5705072888530355689118131348982835521325 x^19-13277621160631340209601056824926412034800 x^20+28599043502475756974882154550190884818315 x^21-57175631251621215662316670579655809729140 x^22+106354464413447609624800955330835469212465 x^23-184451889722423338161617261827222103080800 x^24+298789393186245865371172917256391128884375 x^25-452793034930667699699313036521544992194380 x^26+643210725330067092335598037358650041778605 x^27-855206504821898054590273168416950978282960 x^28+1042821728392526548478343488456539155384315 x^29-1254381772412269449918922423147925130875300 x^30+1310041515190863503251281778000644806531761 x^31-1415210633609755141316745670620593106581376 x^32+1310041515190863503251281778000644806531761 x^33-1254381772412269449918922423147925130875300 x^34+1042821728392526548478343488456539155384315 x^35-855206504821898054590273168416950978282960 x^36+643210725330067092335598037358650041778605 x^37-452793034930667699699313036521544992194380 x^38+298789393186245865371172917256391128884375 x^39-184451889722423338161617261827222103080800 x^40+106354464413447609624800955330835469212465 x^41-57175631251621215662316670579655809729140 x^42+28599043502475756974882154550190884818315 x^43-13277621160631340209601056824926412034800 x^44+5705072888530355689118131348982835521325 x^45-2260821551655105501386947237980527863260 x^46+822808715257850732424484499016107704935 x^47-273574943506872065897647958027427447360 x^48+82542888524493983702123869437003137325 x^49-22398711102521741297076139343214328500 x^50+5397899403131547442075801367076509295 x^51-1133079984581573613286268061737895120 x^52+200238092325074188884294236809696185 x^53-27646324276905336160907399881052220 x^54+2296203602726148462024512026814875 x^55+131033547604078773072881367465312 x^56-98172932409305213076580096856867 x^57+22768393350345949724374702082812 x^58-3572043844425856272110401151025 x^59+415919098510727370510324833680 x^60-36012084398905772892275099735 x^61+2218170049724705373394696500 x^62-87374033493135417631470725 x^63+1662222186729619587072000 x^64)+1/(34189679693245217840824320 (-1+x)^2 x^31 (1+x)^2) nu^30 Pi (7736888723686956623462400-422162873384972956747639245 x+11145844239179666350352075200 x^2-188680481008175847070721843040 x^3+2281571101005828346364164329280 x^4-20667012392099301692556124474160 x^5+141179839885567688933126944685760 x^6-685667677903422960093015850534688 x^7+1630855703403946941379282569206848 x^8+9003795370256774988650393838759912 x^9-149404209239219401914509564304856640 x^10+1199845738179535849093477739017393440 x^11-7265655437494029983948583695924856000 x^12+36600384139497774271079368652829513840 x^13-159762688428446181066053420345632399680 x^14+617777696174149586951244790802938608480 x^15-2145833653845817001220850245633897662400 x^16+6760170262814780530848536523035792302740 x^17-19454492014040549468655365457569276485440 x^18+51426403780566628834681752738766564369440 x^19-125423294270148266980328881721691401841600 x^20+283248911708409040211660469498736203330000 x^21-594105662626456236461552565916257483716160 x^22+1160284271952316019900734757746380720017760 x^23-2114479547143165584799996006168930763156160 x^24+3602288649280606525343161623190192397165400 x^25-5746196333361159755836355377865655950871360 x^26+8594893796325462548385151337472060475074720 x^27-12077198734613152978800565894612141454562240 x^28+15918049562523235446470439613651786050027760 x^29-19283786258265265214987477229542746239382080 x^30+23083343195191171598583975908244325330040800 x^31-24038982523138483619178273351185774557164224 x^32+25945826569795054930642927586687771884218354 x^33-24038982523138483619178273351185774557164224 x^34+23083343195191171598583975908244325330040800 x^35-19283786258265265214987477229542746239382080 x^36+15918049562523235446470439613651786050027760 x^37-12077198734613152978800565894612141454562240 x^38+8594893796325462548385151337472060475074720 x^39-5746196333361159755836355377865655950871360 x^40+3602288649280606525343161623190192397165400 x^41-2114479547143165584799996006168930763156160 x^42+1160284271952316019900734757746380720017760 x^43-594105662626456236461552565916257483716160 x^44+283248911708409040211660469498736203330000 x^45-125423294270148266980328881721691401841600 x^46+51426403780566628834681752738766564369440 x^47-19454492014040549468655365457569276485440 x^48+6760170262814780530848536523035792302740 x^49-2145833653845817001220850245633897662400 x^50+617777696174149586951244790802938608480 x^51-159762688428446181066053420345632399680 x^52+36600384139497774271079368652829513840 x^53-7265655437494029983948583695924856000 x^54+1199845738179535849093477739017393440 x^55-149404209239219401914509564304856640 x^56+9003795370256774988650393838759912 x^57+1630855703403946941379282569206848 x^58-685667677903422960093015850534688 x^59+141179839885567688933126944685760 x^60-20667012392099301692556124474160 x^61+2281571101005828346364164329280 x^62-188680481008175847070721843040 x^63+11145844239179666350352075200 x^64-422162873384972956747639245 x^65+7736888723686956623462400 x^66)-(3 nu Pi (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[1-x])/(16 (-1+x)^2 x^2 (1+x)^2)+((3 nu Pi (-35-480 x+2005 x^2-2432 x^3-1297 x^4+6304 x^5-6569 x^6+5683 x^8-6304 x^9+1259 x^10+2432 x^11-2175 x^12+480 x^13+105 x^14))/(32 (-1+x)^5 x^2 (1+x)^5)+(3 Sqrt[1-4 nu] nu Pi (-35+120 x+565 x^2+608 x^3-835 x^4-1576 x^5-1435 x^6-337 x^8+1576 x^9+759 x^10-608 x^11-905 x^12-120 x^13+175 x^14))/(32 (-1+x)^5 x^2 (1+x)^5)) Log[x]+(-((3 nu Pi (35+360 x-1420 x^2+2904 x^3-3502 x^4+2904 x^5-1420 x^6+360 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2))-(3 Sqrt[1-4 nu] nu Pi (105-120 x-420 x^2-968 x^3-778 x^4-968 x^5-420 x^6-120 x^7+105 x^8))/(16 (-1+x)^2 x^2 (1+x)^2)) Log[1+x])+((3 Sqrt[1-4 nu] nu Pi (60+240 x+304 x^2-217 x^3-788 x^4-889 x^5+446 x^7+788 x^8+198 x^9-304 x^10-325 x^11-60 x^12+35 x^13))/(8 (-1+x)^5 x (1+x)^5)-(3 nu Pi (60-240 x+304 x^2+7 x^3-788 x^4+839 x^5-1282 x^7+788 x^8-26 x^9-304 x^10+155 x^11-60 x^12+35 x^13))/(8 (-1+x)^5 x (1+x)^5)) PolyLog[2,-x]+(-((3 Sqrt[1-4 nu] nu Pi (35-120 x-460 x^2-968 x^3-1070 x^4-968 x^5-460 x^6-120 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2))+(3 nu Pi (35-120 x+500 x^2-968 x^3+1362 x^4-968 x^5+500 x^6-120 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2)) PolyLog[2,x]+((3 Sqrt[1-4 nu] nu Pi (35-120 x-460 x^2-968 x^3-1070 x^4-968 x^5-460 x^6-120 x^7+35 x^8))/(8 (-1+x)^2 x^2 (1+x)^2)-(3 nu Pi (35-120 x+500 x^2-968 x^3+1362 x^4-968 x^5+500 x^6-120 x^7+35 x^8))/(8 (-1+x)^2 x^2 (1+x)^2)) PolyLog[2,(-1+x)/(1+x)]);
chibNLoc[5] = Gamma nu (1/(21600 (-1+x)^8 x^3 (1+x)^8 (1+x^2)^7) Sqrt[1-4 nu] (72192+2956471 x^2-117719255 x^4-279205230 x^6+1128098355 x^8+4360015560 x^10+2149534065 x^12-13612754866 x^14-35625188557 x^16-46244756670 x^18-35625188557 x^20-13612754866 x^22+2149534065 x^24+4360015560 x^26+1128098355 x^28-279205230 x^30-117719255 x^32+2956471 x^34+72192 x^36)+1/(151200 (-1+x)^8 x^3 (1+x)^8 (1+x^2)^7) (5201664+243295841 x^2+590606135 x^4-19670711202 x^6-110496254835 x^8-230067698568 x^10-160410931185 x^12+161354063554 x^14+507554258221 x^16+613428315150 x^18+507554258221 x^20+161354063554 x^22-160410931185 x^24-230067698568 x^26-110496254835 x^28-19670711202 x^30+590606135 x^32+243295841 x^34+5201664 x^36)+1/(1411200 (-1+x)^6 x^5 (1+x)^6 (1+x^2)^9) nu^2 (1505280-1801850272 x^2+1274533888 x^3-8686478993 x^4+12735491424 x^5+334908184968 x^6-195281762016 x^7+3216511522752 x^8-2080467852832 x^9+11362837346040 x^10-7110847053408 x^11+12942147186388 x^12-7308942133024 x^13-35910125127128 x^14+20197303199136 x^15-176108664015872 x^16+84997999531872 x^17-359416812985608 x^18+146766547785760 x^19-447321848469510 x^20+146766547785760 x^21-359416812985608 x^22+84997999531872 x^23-176108664015872 x^24+20197303199136 x^25-35910125127128 x^26-7308942133024 x^27+12942147186388 x^28-7110847053408 x^29+11362837346040 x^30-2080467852832 x^31+3216511522752 x^32-195281762016 x^33+334908184968 x^34+12735491424 x^35-8686478993 x^36+1274533888 x^37-1801850272 x^38+1505280 x^40)-1/(3353011200 (-1+x)^8 x^6 (1+x)^8 (1+x^2)^10) nu^3 (2384363520-7153090560 x-2370080931328 x^2+8560008129024 x^3-9347937047287 x^4+36207705731472 x^5+454293628810416 x^6-1688100629496336 x^7+4631080468817758 x^8-14617701476159760 x^9+16888770784603312 x^10-40498002687448944 x^11+10687110799306581 x^12+6617266869799872 x^13-134590778533172160 x^14+304774790199916608 x^15-604879635867946776 x^16+767766409223989824 x^17-1428188976070852032 x^18+736536146334690240 x^19-2318980910993410398 x^20-279320847297285024 x^21-2918843527975293408 x^22-1479614721098776416 x^23-3111521860162541196 x^24-1479614721098776416 x^25-2918843527975293408 x^26-279320847297285024 x^27-2318980910993410398 x^28+736536146334690240 x^29-1428188976070852032 x^30+767766409223989824 x^31-604879635867946776 x^32+304774790199916608 x^33-134590778533172160 x^34+6617266869799872 x^35+10687110799306581 x^36-40498002687448944 x^37+16888770784603312 x^38-14617701476159760 x^39+4631080468817758 x^40-1688100629496336 x^41+454293628810416 x^42+36207705731472 x^43-9347937047287 x^44+8560008129024 x^45-2370080931328 x^46-7153090560 x^47+2384363520 x^48)+1/(348713164800 (-1+x)^10 x^7 (1+x)^10 (1+x^2)^11) nu^4 (185980354560-991895224320 x-170354675311616 x^2+986945562656768 x^3-2224282045317215 x^4+2063933581168992 x^5+29256108254324356 x^6-200574119703768928 x^7+677406312678777300 x^8-1594142570417335328 x^9+3675208281084047676 x^10-3787739372105479648 x^11+5134228407157785090 x^12+6099852460879154848 x^13-16819699731836569876 x^14+60133563538379990880 x^15-47767653051467275900 x^16+170804276802303458080 x^17+141456237099039641300 x^18+264959698439953501920 x^19+1026020457833250945615 x^20+215511019965298799040 x^21+2846342811059981193192 x^22-6286117786890042816 x^23+5086889587136526354600 x^24-271964884932913383744 x^25+6810168259598844130968 x^26-433678002312033495744 x^27+7427810018799940431900 x^28-433678002312033495744 x^29+6810168259598844130968 x^30-271964884932913383744 x^31+5086889587136526354600 x^32-6286117786890042816 x^33+2846342811059981193192 x^34+215511019965298799040 x^35+1026020457833250945615 x^36+264959698439953501920 x^37+141456237099039641300 x^38+170804276802303458080 x^39-47767653051467275900 x^40+60133563538379990880 x^41-16819699731836569876 x^42+6099852460879154848 x^43+5134228407157785090 x^44-3787739372105479648 x^45+3675208281084047676 x^46-1594142570417335328 x^47+677406312678777300 x^48-200574119703768928 x^49+29256108254324356 x^50+2063933581168992 x^51-2224282045317215 x^52+986945562656768 x^53-170354675311616 x^54-991895224320 x^55+185980354560 x^56)-1/(306867585024000 (-1+x)^12 x^8 (1+x)^12 (1+x^2)^12) nu^5 (130930169610240-981976272076800 x-113855636851163136 x^2+905691868701818880 x^3-2870550057597353293 x^4+4569345113062451040 x^5+22403488149166983280 x^6-181610474340882401760 x^7+753694953144526702734 x^8-2129942458494553438560 x^9+4120195467290523241456 x^10-7312787127430228588320 x^11+3897458714289240499073 x^12+2859592145951461039680 x^13-39379875839389349577504 x^14+60711724102501181941440 x^15-201148574484448113034196 x^16-35200864393562983959360 x^17-659506877704568471821600 x^18-1122526982437393647744960 x^19-2413724009903192741188533 x^20-4077757797275574470461920 x^21-9101022948560077578874864 x^22-7677177047252470861472160 x^23-27992805614024903895760814 x^24-7948334534273730070114080 x^25-65881352346096872410285680 x^26-1994891580895703544758880 x^27-119450914419271901389800063 x^28+7757516801119561579509120 x^29-169498564292635029201173952 x^30+15044419555165681528256640 x^31-190243494597104138441206296 x^32+15044419555165681528256640 x^33-169498564292635029201173952 x^34+7757516801119561579509120 x^35-119450914419271901389800063 x^36-1994891580895703544758880 x^37-65881352346096872410285680 x^38-7948334534273730070114080 x^39-27992805614024903895760814 x^40-7677177047252470861472160 x^41-9101022948560077578874864 x^42-4077757797275574470461920 x^43-2413724009903192741188533 x^44-1122526982437393647744960 x^45-659506877704568471821600 x^46-35200864393562983959360 x^47-201148574484448113034196 x^48+60711724102501181941440 x^49-39379875839389349577504 x^50+2859592145951461039680 x^51+3897458714289240499073 x^52-7312787127430228588320 x^53+4120195467290523241456 x^54-2129942458494553438560 x^55+753694953144526702734 x^56-181610474340882401760 x^57+22403488149166983280 x^58+4569345113062451040 x^59-2870550057597353293 x^60+905691868701818880 x^61-113855636851163136 x^62-981976272076800 x^63+130930169610240 x^64)+1/(10433497890816000 (-1+x)^14 x^9 (1+x)^14 (1+x^2)^13) nu^6 (3709688138956800-35613006133985280 x-3090131594475536384 x^2+31479186311436828672 x^3-130054590910827394898 x^4+276436235530476790224 x^5+405287656752508313901 x^6-6868712443715533494480 x^7+31586205668382045126014 x^8-100709953988090768622000 x^9+234361569677518868713511 x^10-353979084484295041679184 x^11+408980788339429335719436 x^12+367563457762233072588240 x^13-1760549967040233755077703 x^14+5823367106798509677208368 x^15-4966040956320173473293494 x^16+23047126178140934512576848 x^17+35598810274615228515478947 x^18+98777566743294005146211760 x^19+294809547047040447170008736 x^20+480014019118721228003229456 x^21+1259287685005390297790207129 x^22+1804609374225057501861371376 x^23+4360162650616276431001912110 x^24+4713054686215496056197643152 x^25+13347104993076427530918820699 x^26+8365069225613347653217333104 x^27+34772364078930992687145142324 x^28+9226341139945874994454631952 x^29+73953289039685421731037720069 x^30+3217953807155499747946465008 x^31+126521122229988786463414125578 x^32-8844660657412708134844134000 x^33+174172055144748269532246527831 x^34-19089935968476177463680963216 x^35+193643754986572744071388738788 x^36-19089935968476177463680963216 x^37+174172055144748269532246527831 x^38-8844660657412708134844134000 x^39+126521122229988786463414125578 x^40+3217953807155499747946465008 x^41+73953289039685421731037720069 x^42+9226341139945874994454631952 x^43+34772364078930992687145142324 x^44+8365069225613347653217333104 x^45+13347104993076427530918820699 x^46+4713054686215496056197643152 x^47+4360162650616276431001912110 x^48+1804609374225057501861371376 x^49+1259287685005390297790207129 x^50+480014019118721228003229456 x^51+294809547047040447170008736 x^52+98777566743294005146211760 x^53+35598810274615228515478947 x^54+23047126178140934512576848 x^55-4966040956320173473293494 x^56+5823367106798509677208368 x^57-1760549967040233755077703 x^58+367563457762233072588240 x^59+408980788339429335719436 x^60-353979084484295041679184 x^61+234361569677518868713511 x^62-100709953988090768622000 x^63+31586205668382045126014 x^64-6868712443715533494480 x^65+405287656752508313901 x^66+276436235530476790224 x^67-130054590910827394898 x^68+31479186311436828672 x^69-3090131594475536384 x^70-35613006133985280 x^71+3709688138956800 x^72)-1/(577264571303067648000 (-1+x)^16 x^10 (1+x)^16 (1+x^2)^14) nu^7 (175928250301887283200-2052496253522018304000 x-140613038436420608327680 x^2+1761020414929475228139520 x^3-9035940665882468265541885 x^4+24664709617421084689761920 x^5-2344884151541593907472800 x^6-373236952188217014655692480 x^7+2222195302555399277652298554 x^8-7685901254719234078976400320 x^9+19718779293057023921917458848 x^10-36688360247390882491550078080 x^11+35144708354401658891344658507 x^12+5850166343177549195889166080 x^13-197097734603805868979283252544 x^14+474882109733793753934792129280 x^15-1105476148185319372031832317968 x^16+57869994568394938509587687680 x^17-4276684475580266210558032343232 x^18-13897988673154782044013688723200 x^19-29808609948846637750789303537060 x^20-95505705687044646043803821868800 x^21-193852641680893733035236646843584 x^22-440497489319487035981955960309760 x^23-924314775265508601648839283999272 x^24-1628330121270509140466076551708160 x^25-3482150664165016809961094388098880 x^26-4753951639076875828019145346351360 x^27-11082980975611140633397819686715124 x^28-10480885888471466994461063742199040 x^29-30413694264598335933425784385299008 x^30-16547683943685943639690484303842560 x^31-71250659015872330149009411561925232 x^32-16462401437856317827027636723562240 x^33-140122911575489184576046800781916096 x^34-3982472496424082799227544998583040 x^35-228501751583828449650122653610111670 x^36+18189396387647206247820591259522560 x^37-306971267273466659182297065131725824 x^38+36215736441621807841136040891216000 x^39-338795494925726493609249206285073700 x^40+36215736441621807841136040891216000 x^41-306971267273466659182297065131725824 x^42+18189396387647206247820591259522560 x^43-228501751583828449650122653610111670 x^44-3982472496424082799227544998583040 x^45-140122911575489184576046800781916096 x^46-16462401437856317827027636723562240 x^47-71250659015872330149009411561925232 x^48-16547683943685943639690484303842560 x^49-30413694264598335933425784385299008 x^50-10480885888471466994461063742199040 x^51-11082980975611140633397819686715124 x^52-4753951639076875828019145346351360 x^53-3482150664165016809961094388098880 x^54-1628330121270509140466076551708160 x^55-924314775265508601648839283999272 x^56-440497489319487035981955960309760 x^57-193852641680893733035236646843584 x^58-95505705687044646043803821868800 x^59-29808609948846637750789303537060 x^60-13897988673154782044013688723200 x^61-4276684475580266210558032343232 x^62+57869994568394938509587687680 x^63-1105476148185319372031832317968 x^64+474882109733793753934792129280 x^65-197097734603805868979283252544 x^66+5850166343177549195889166080 x^67+35144708354401658891344658507 x^68-36688360247390882491550078080 x^69+19718779293057023921917458848 x^70-7685901254719234078976400320 x^71+2222195302555399277652298554 x^72-373236952188217014655692480 x^73-2344884151541593907472800 x^74+24664709617421084689761920 x^75-9035940665882468265541885 x^76+1761020414929475228139520 x^77-140613038436420608327680 x^78-2052496253522018304000 x^79+175928250301887283200 x^80)+1/(2309058285212270592000 (-1+x)^18 x^11 (1+x)^18 (1+x^2)^15) nu^8 (615748876056605491200-8444556014490589593600 x-471324572747176240742400 x^2+7073133825503661800816640 x^3-43540158609192212435472125 x^4+146844074120631898333261680 x^5-161376059066230176058257280 x^6-1378182276910400314940629360 x^7+10531290009363915375788554860 x^8-43027301299033617331706222672 x^9+119382877589147010200508180320 x^10-244407458349192500668241203632 x^11+325061591041941913920840941290 x^12+30473774425194048936061315280 x^13-1107539772929297334908145839520 x^14+3805599793832239690301967400240 x^15-6576995292545766026251647459060 x^16+12311160409960096383471408973584 x^17+15890397071640550829392177034880 x^18+63435041105242567647151924647664 x^19+303250011607259413979691270859335 x^20+689679707086121022462409487901632 x^21+2133548722202754158738275183618560 x^22+5102249769403482640669953641624640 x^23+11786748351917612256098733993118320 x^24+26557773662459008785471729990637760 x^25+54226402001391489570572136309982080 x^26+106587056837614716614344885906284352 x^27+207893359861594228973975465384336760 x^28+339554858369306742459791713254239808 x^29+678723897959573029191018316991118720 x^30+854510342899779005663394580320922048 x^31+1933389736946942178167961760388977200 x^32+1660213012377006612534385460100994880 x^33+4837596379356878632888505455728760320 x^34+2368477918081682642175261046479249600 x^35+10518195612637302955882512109882463670 x^36+2138725628434784301565586057091188000 x^37+19549735711377041891050712129868007680 x^38+287835311103021189500166969711935200 x^39+30658386331657070667792823586763065320 x^40-2712735770742595993420310948584413024 x^41+40255050710845962082565556138147640640 x^42-5075597354115598127892596473419330720 x^43+44095065509563935378821955478890374460 x^44-5075597354115598127892596473419330720 x^45+40255050710845962082565556138147640640 x^46-2712735770742595993420310948584413024 x^47+30658386331657070667792823586763065320 x^48+287835311103021189500166969711935200 x^49+19549735711377041891050712129868007680 x^50+2138725628434784301565586057091188000 x^51+10518195612637302955882512109882463670 x^52+2368477918081682642175261046479249600 x^53+4837596379356878632888505455728760320 x^54+1660213012377006612534385460100994880 x^55+1933389736946942178167961760388977200 x^56+854510342899779005663394580320922048 x^57+678723897959573029191018316991118720 x^58+339554858369306742459791713254239808 x^59+207893359861594228973975465384336760 x^60+106587056837614716614344885906284352 x^61+54226402001391489570572136309982080 x^62+26557773662459008785471729990637760 x^63+11786748351917612256098733993118320 x^64+5102249769403482640669953641624640 x^65+2133548722202754158738275183618560 x^66+689679707086121022462409487901632 x^67+303250011607259413979691270859335 x^68+63435041105242567647151924647664 x^69+15890397071640550829392177034880 x^70+12311160409960096383471408973584 x^71-6576995292545766026251647459060 x^72+3805599793832239690301967400240 x^73-1107539772929297334908145839520 x^74+30473774425194048936061315280 x^75+325061591041941913920840941290 x^76-244407458349192500668241203632 x^77+119382877589147010200508180320 x^78-43027301299033617331706222672 x^79+10531290009363915375788554860 x^80-1378182276910400314940629360 x^81-161376059066230176058257280 x^82+146844074120631898333261680 x^83-43540158609192212435472125 x^84+7073133825503661800816640 x^85-471324572747176240742400 x^86-8444556014490589593600 x^87+615748876056605491200 x^88)-1/(8157441109997909547417600 (-1+x)^20 x^12 (1+x)^20 (1+x^2)^16) nu^9 (1933615670518023003832320-30454446810658862310359040 x-1411689645116702767370469376 x^2+24966027918462937311656017920 x^3-179842391066823119935262823433 x^4+725557143614875626369226200576 x^5-1359953753069723454021073674252 x^6-3694339720247723575692796909056 x^7+43013154707122471977610806068334 x^8-201967696402426348353071332867584 x^9+641456268002019345258999962157924 x^10-1433303130999910796841456991142400 x^11+2163982282192069406422279235758785 x^12-1060648180148080270820363961345024 x^13-6671212822167243312758531978217080 x^14+22651884462357970280388414644806656 x^15-49012557492975163705913925093047084 x^16+58269713791156061965471134917403648 x^17-89841740728793964636040240879162872 x^18-419515212428768374671780349078987776 x^19-974588670699797831977451506768756043 x^20-5248247454315675807502346965526247936 x^21-13777269885639258754535801533194864428 x^22-41414584157500008551340033749778384384 x^23-110691997461171029607283999853331967914 x^24-269882672925631282935875084929416740352 x^25-642836061162614661204133186386744009308 x^26-1417736649410558341187678386063352087040 x^27-2978794104089739840801489756295056175517 x^28-5981776527213022386468138142825050107904 x^29-11482210867493171711921360411510008020000 x^30-20490003802154304804642968094354546462720 x^31-37949663323525222694336573479174928031760 x^32-57165852301295690993320041308028551172096 x^33-110436236427360285542931728311567614687520 x^34-128611092521928689854550848040174729883648 x^35-287330579285168462420448092425119666174570 x^36-227428324371775553059162168608944231764992 x^37-667543201811114304320546348790634187291928 x^38-298773704569892034910848430329377478650880 x^39-1366476897836338330927980303613391015562948 x^40-245581189377091597050483818965436467756032 x^41-2424775860546367203011110730226889505088696 x^42-3647566521277609904548200737617835836416 x^43-3681417374341518352358659509802463440235878 x^44+357347015319431627375640663205612782544896 x^45-4742870189562123933010066479091052109776464 x^46+632067118119621910704787384479420209731584 x^47-5162998772278460675229759277329358030984584 x^48+632067118119621910704787384479420209731584 x^49-4742870189562123933010066479091052109776464 x^50+357347015319431627375640663205612782544896 x^51-3681417374341518352358659509802463440235878 x^52-3647566521277609904548200737617835836416 x^53-2424775860546367203011110730226889505088696 x^54-245581189377091597050483818965436467756032 x^55-1366476897836338330927980303613391015562948 x^56-298773704569892034910848430329377478650880 x^57-667543201811114304320546348790634187291928 x^58-227428324371775553059162168608944231764992 x^59-287330579285168462420448092425119666174570 x^60-128611092521928689854550848040174729883648 x^61-110436236427360285542931728311567614687520 x^62-57165852301295690993320041308028551172096 x^63-37949663323525222694336573479174928031760 x^64-20490003802154304804642968094354546462720 x^65-11482210867493171711921360411510008020000 x^66-5981776527213022386468138142825050107904 x^67-2978794104089739840801489756295056175517 x^68-1417736649410558341187678386063352087040 x^69-642836061162614661204133186386744009308 x^70-269882672925631282935875084929416740352 x^71-110691997461171029607283999853331967914 x^72-41414584157500008551340033749778384384 x^73-13777269885639258754535801533194864428 x^74-5248247454315675807502346965526247936 x^75-974588670699797831977451506768756043 x^76-419515212428768374671780349078987776 x^77-89841740728793964636040240879162872 x^78+58269713791156061965471134917403648 x^79-49012557492975163705913925093047084 x^80+22651884462357970280388414644806656 x^81-6671212822167243312758531978217080 x^82-1060648180148080270820363961345024 x^83+2163982282192069406422279235758785 x^84-1433303130999910796841456991142400 x^85+641456268002019345258999962157924 x^86-201967696402426348353071332867584 x^87+43013154707122471977610806068334 x^88-3694339720247723575692796909056 x^89-1359953753069723454021073674252 x^90+725557143614875626369226200576 x^91-179842391066823119935262823433 x^92+24966027918462937311656017920 x^93-1411689645116702767370469376 x^94-30454446810658862310359040 x^95+1933615670518023003832320 x^96)+1/6 ((256 Sqrt[1-4 nu] (1+x^2) (1-4 x^2+x^4) (1+3 x^2-189 x^4-532 x^6-207 x^8+9 x^10+3 x^12))/((-1+x)^8 x (1+x)^8)-(256 (-5+513 x^4+17 x^6-3435 x^8-981 x^10+591 x^12-369 x^14+21 x^18))/((-1+x)^8 x (1+x)^8)+1/((-1+x)^8 x^2 (1+x)^8) 256 nu (-5-10 x-50 x^2+633 x^4+1026 x^5+1820 x^6+34 x^7-6814 x^8-6870 x^9-13144 x^10-1962 x^11-4186 x^12+1182 x^13+1124 x^14-738 x^15+131 x^16+10 x^18+42 x^19+x^20)) G[{1},1-x]^3+(1/(90 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^7) (192-70345 x^2+1012248 x^4+16796521 x^6+53924064 x^8-26867973 x^10-515430360 x^12-1341361563 x^14-1778793408 x^16-1341361563 x^18-515430360 x^20-26867973 x^22+53924064 x^24+16796521 x^26+1012248 x^28-70345 x^30+192 x^32)-1/(44100 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^8) nu (188160-39829184 x-68749940 x^2-358154923 x^3+923064940 x^4+6460709986 x^5+17452593620 x^6+58553910415 x^7+69306173300 x^8+163660060004 x^9+26514969180 x^10+64744381653 x^11-531452366340 x^12-695910106626 x^13-1819656084540 x^14-1960277378745 x^15-3057751871580 x^16-2626177239560 x^17-3057751871580 x^18-1960277378745 x^19-1819656084540 x^20-695910106626 x^21-531452366340 x^22+64744381653 x^23+26514969180 x^24+163660060004 x^25+69306173300 x^26+58553910415 x^27+17452593620 x^28+6460709986 x^29+923064940 x^30-358154923 x^31-68749940 x^32-39829184 x^33+188160 x^34)) (G[{0},1-x]+G[{2},1-x])+(1/(8 (-1+x)^8 x^2 (1+x)^8) Sqrt[1-4 nu] (-525-2498 x-3855 x^2+1170 x^3+20603 x^4+66936 x^5+27054 x^6+26984 x^7-97872 x^8-2539452 x^9-5644356 x^11+97872 x^12-215400 x^13-27054 x^14+842376 x^15-20603 x^16-1170 x^17+3855 x^18-5694 x^19+525 x^20)-1/(8 (-1+x)^8 x^2 (1+x)^8) (525+5694 x+3855 x^2+1170 x^3-17453 x^4-866952 x^5+40566 x^6+149864 x^7+31596 x^8+5890116 x^9-220780 x^10+2465724 x^11+215784 x^12-248168 x^13-7974 x^14+80520 x^15-62529 x^16-1170 x^17+15885 x^18-5694 x^19+525 x^20)+1/(8 (-1+x)^8 x^2 (1+x)^8) nu (4621+12288 x+50830 x^2-765929 x^4-1732608 x^5-3004468 x^6+299008 x^7+11309126 x^8+11784192 x^9+26477352 x^10+4927488 x^11+11713634 x^12-495616 x^13-2959660 x^14+159744 x^15-958707 x^16+70570 x^18-12288 x^19+5671 x^20)) G[{1},1-x] G[{0,1},1-x]+(-(1/(8 (-1+x)^8 x^2 (1+x)^8)) Sqrt[1-4 nu] (-525+2498 x-3855 x^2-1170 x^3+20603 x^4-66936 x^5+27054 x^6-26984 x^7-97872 x^8+2539452 x^9+5644356 x^11+97872 x^12+215400 x^13-27054 x^14-842376 x^15-20603 x^16+1170 x^17+3855 x^18+5694 x^19+525 x^20)+1/(8 (-1+x)^8 x^2 (1+x)^8) (525-5694 x+3855 x^2-1170 x^3-17453 x^4+866952 x^5+40566 x^6-149864 x^7+31596 x^8-5890116 x^9-220780 x^10-2465724 x^11+215784 x^12+248168 x^13-7974 x^14-80520 x^15-62529 x^16+1170 x^17+15885 x^18+5694 x^19+525 x^20)+1/(8 (-1+x)^8 x^2 (1+x)^8) nu (2521+10488 x+35410 x^2+4680 x^3-696117 x^4-1735200 x^5-3166732 x^6+300448 x^7+11182742 x^8+11776272 x^9+27360472 x^10+4935408 x^11+10850498 x^12-497056 x^13-2927764 x^14+162336 x^15-708591 x^16-4680 x^17+7030 x^18-10488 x^19+3571 x^20)) G[{1},1-x] (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])+(1/(30 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^8) (768+40509 x^2+29793 x^4-7333086 x^6-47004293 x^8-67036080 x^10+297881161 x^12+1547420350 x^14+3342011611 x^16+4243955494 x^18+3342011611 x^20+1547420350 x^22+297881161 x^24-67036080 x^26-47004293 x^28-7333086 x^30+29793 x^32+40509 x^34+768 x^36)-1/(210 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^9) nu (10752+170752 x+577878 x^2+3053105 x^3+984228 x^4-23188558 x^5-102246102 x^6-395889516 x^7-760723306 x^8-1705980266 x^9-1596565222 x^10-2276395052 x^11+3231831134 x^12+5854097682 x^13+25834221154 x^14+31361563244 x^15+68452047454 x^16+66134059430 x^17+106203539470 x^18+83073443318 x^19+106203539470 x^20+66134059430 x^21+68452047454 x^22+31361563244 x^23+25834221154 x^24+5854097682 x^25+3231831134 x^26-2276395052 x^27-1596565222 x^28-1705980266 x^29-760723306 x^30-395889516 x^31-102246102 x^32-23188558 x^33+984228 x^34+3053105 x^35+577878 x^36+170752 x^37+10752 x^38)) (G[{0},1-x] G[{1},1-x]-G[{0,1},1-x]+G[{1,2},1-x])+(-((4096 (1+x^2) (1-4 x^2+x^4) (1+3 x^2-99 x^4-266 x^6-99 x^8+3 x^10+x^12))/((-1+x)^8 x (1+x)^8))+(4096 Sqrt[1-4 nu] (1+x^2) (1-4 x^2+x^4) (1+3 x^2-99 x^4-266 x^6-99 x^8+3 x^10+x^12))/((-1+x)^8 x (1+x)^8)-1/((-1+x)^8 x^2 (1+x)^8) 1024 nu (1+x^2) (1-4 x^2+x^4) (1-8 x+13 x^2-24 x^3-149 x^4+792 x^5-1145 x^6+2128 x^7-1145 x^8+792 x^9-149 x^10-24 x^11+13 x^12-8 x^13+x^14)) (G[{0,0,1},1-x]+1/2 G[{0,1,1},1-x])+((9 Sqrt[1-4 nu] (5+6 x^2+5 x^4)^2)/(2 (-1+x)^3 x (1+x)^3)-(1249+3162 x^2-101457 x^4-272852 x^6-101457 x^8+3162 x^10+1249 x^12)/((-1+x)^5 x (1+x)^5)+1/(2 (-1+x)^5 x^2 (1+x)^5) nu (525+4996 x-585 x^2+12648 x^3+25229 x^4-405828 x^5+38319 x^6-1091408 x^7+38319 x^8-405828 x^9+25229 x^10+12648 x^11-585 x^12+4996 x^13+525 x^14)) (-G[{0,1,1},1-x]+G[{0,1-I,1},1-x]+G[{0,1+I,1},1-x])+(-(((1+x^2) (2048-6015 x+4096 x^2+10508 x^3-34816 x^4+45286 x^5-34816 x^6+10508 x^7+4096 x^8-6015 x^9+2048 x^10))/(4 (-1+x)^5 x (1+x)^5))-1/(4 (-1+x)^5 x^2 (1+x)^5) Sqrt[1-4 nu] (1+x^2) (525+2048 x+4905 x^2+4096 x^3-10793 x^4-34816 x^5-49690 x^6-34816 x^7-10793 x^8+4096 x^9+4905 x^10+2048 x^11+525 x^12)+(nu (2498-6015 x+6324 x^2+4493 x^3-30882 x^4+55794 x^5-70568 x^6+55794 x^7-30882 x^8+4493 x^9+6324 x^10-6015 x^11+2498 x^12))/(2 (-1+x)^5 x (1+x)^5)) (G[{2},1-x] G[{0,1},1-x]+G[{0,1,1},1-x]-G[{0,1,2},1-x]-G[{0,2,1},1-x]+1/4 (-G[{1},1-x]^2 G[{2},1-x]+2 G[{1},1-x] G[{1,2},1-x]-2 G[{1,1,2},1-x]))+(-((512 (1-213 x^4-5 x^6+3159 x^8+4833 x^10+189 x^12-675 x^14+7 x^18))/((-1+x)^8 x (1+x)^8))+1/((-1+x)^8 x^2 (1+x)^8) 512 nu (1+2 x+10 x^2-217 x^4-426 x^5-700 x^6-10 x^7+2756 x^8+6318 x^9+6572 x^10+9666 x^11+2744 x^12+378 x^13-772 x^14-1350 x^15-165 x^16+10 x^18+14 x^19+x^20)) (1/2 G[{0},1-x] G[{1},1-x]^2-G[{1},1-x]^2 G[{2},1-x]-G[{1},1-x] (G[{0,1},1-x]-2 G[{1,2},1-x])-G[{0,1,1},1-x]-G[{1,1,2},1-x])+((nu (1+x^2) (1-4 x^2+x^4) (525-3046 x+6403 x^2-8724 x^3+6403 x^4-3046 x^5+525 x^6))/(4 (-1+x)^3 x^2 (1+x)^5)-1/(4 (-1+x)^5 x^2 (1+x)^5) (525-2498 x+5430 x^2-6324 x^3-5888 x^4+30882 x^5-60483 x^6+70568 x^7-60483 x^8+30882 x^9-5888 x^10-6324 x^11+5430 x^12-2498 x^13+525 x^14)) (-(1/2) G[{1},1-x]^2 G[{2},1-x]+G[{0},1-x] G[{0,1},1-x]+G[{1},1-x] G[{1,2},1-x]-2 G[{0,0,1},1-x]-2 G[{0,1,1},1-x]+G[{0,1,2},1-x]-G[{1,1,2},1-x])+(-(((1+x^2) (2048+6015 x+4096 x^2-10508 x^3-34816 x^4-45286 x^5-34816 x^6-10508 x^7+4096 x^8+6015 x^9+2048 x^10))/(4 (-1+x)^5 x (1+x)^5))+1/(4 (-1+x)^5 x^2 (1+x)^5) Sqrt[1-4 nu] (1+x^2) (525-2048 x+4905 x^2-4096 x^3-10793 x^4+34816 x^5-49690 x^6+34816 x^7-10793 x^8-4096 x^9+4905 x^10-2048 x^11+525 x^12)+(nu (1598+6015 x+5964 x^2-4493 x^3-30558 x^4-55794 x^5-68696 x^6-55794 x^7-30558 x^8-4493 x^9+5964 x^10+6015 x^11+1598 x^12))/(2 (-1+x)^5 x (1+x)^5)) (1/2 G[{1},1-x]^2 G[{2},1-x]-G[{1},1-x] G[{1,2},1-x]-1/2 G[{0,1,1},1-x]+G[{0,2,1},1-x]+G[{1,1,2},1-x])+1/2 ((1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12)/(2 (-1+x)^5 x (1+x)^5)-(Sqrt[1-4 nu] (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12))/(2 (-1+x)^5 x (1+x)^5)+1/(4 (-1+x)^5 x^2 (1+x)^5) nu (525-7292 x-585 x^2-24216 x^3-54643 x^4+810684 x^5-90705 x^6+2177200 x^7-90705 x^8+810684 x^9-54643 x^10-24216 x^11-585 x^12-7292 x^13+525 x^14)) (G[{1},1-x]^2 G[{2},1-x]+G[{1},1-x] (-2 G[{1,2},1-x]+G[{1-I,1},1-x]+G[{1+I,1},1-x])+2 G[{0,1,1},1-x]+2 G[{1,1,2},1-x]-G[{1,1-I,1},1-x]-G[{1,1+I,1},1-x])+(-((Sqrt[1-4 nu] (1823+585 x^2-239940 x^4+14516 x^6+3273762 x^8+4910046 x^10+173900 x^12-669372 x^14-585 x^16+6369 x^18))/(4 (-1+x)^8 x (1+x)^8))+(-2273+585 x^2+558780 x^4-161612 x^6-80862 x^8+8092638 x^10+636748 x^12-1590972 x^14-585 x^16+18657 x^18)/(4 (-1+x)^8 x (1+x)^8)-1/(8 (-1+x)^8 x^2 (1+x)^8) nu (-525-9092 x+2160 x^2+2340 x^3-268175 x^4+2235120 x^5+371424 x^6-646448 x^7+55662 x^8-323448 x^9+32370552 x^11-55662 x^12+2546992 x^13-371424 x^14-6363888 x^15+268175 x^16-2340 x^17-2160 x^18+74628 x^19+525 x^20)) (G[{1,1-I,1},1-x]+G[{1,1+I,1},1-x])+(1/(4 (-1+x)^5 x^2 (1+x)^5) (525+2498 x+5430 x^2+6324 x^3-5888 x^4-30882 x^5-60483 x^6-70568 x^7-60483 x^8-30882 x^9-5888 x^10+6324 x^11+5430 x^12+2498 x^13+525 x^14)-1/(4 (-1+x)^5 x^2 (1+x)^5) nu (1575+5896 x+10275 x^2+13008 x^3-13171 x^4-62088 x^5-125655 x^6-143008 x^7-125655 x^8-62088 x^9-13171 x^10+13008 x^11+10275 x^12+5896 x^13+1575 x^14)) (-G[{1},1-x]^2 G[{2},1-x]-G[{2},1-x] G[{0,1},1-x]+G[{0},1-x] (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])+2 G[{1},1-x] G[{1,2},1-x]+G[{2},1-x] G[{1,2},1-x]-G[{0,1,1},1-x]+G[{0,1,2},1-x]-2 G[{1,1,2},1-x]-2 G[{1,2,2},1-x])+((4096 (1+x^2) (1-4 x^2+x^4) (1+3 x^2-99 x^4-266 x^6-99 x^8+3 x^10+x^12))/((-1+x)^8 x (1+x)^8)-(4096 Sqrt[1-4 nu] (1+x^2) (1-4 x^2+x^4) (1+3 x^2-99 x^4-266 x^6-99 x^8+3 x^10+x^12))/((-1+x)^8 x (1+x)^8)+1/((-1+x)^8 x^2 (1+x)^8) 1024 nu (1+x^2) (1-4 x^2+x^4) (1-8 x+13 x^2-24 x^3-149 x^4+792 x^5-1145 x^6+2128 x^7-1145 x^8+792 x^9-149 x^10-24 x^11+13 x^12-8 x^13+x^14)) (1/2 G[{1},1-x] G[{2},1-x]^2-G[{2},1-x] G[{1,2},1-x]+G[{0,0,1},1-x]+G[{1,2,2},1-x])+1/4 (-((4096 (1+x^2) (1-4 x^2+x^4) (1+3 x^2-99 x^4-266 x^6-99 x^8+3 x^10+x^12))/((-1+x)^8 x (1+x)^8))+(4096 Sqrt[1-4 nu] (1+x^2) (1-4 x^2+x^4) (1+3 x^2-99 x^4-266 x^6-99 x^8+3 x^10+x^12))/((-1+x)^8 x (1+x)^8)-1/((-1+x)^8 x^2 (1+x)^8) 1024 nu (1+x^2) (1-4 x^2+x^4) (1-8 x+13 x^2-24 x^3-149 x^4+792 x^5-1145 x^6+2128 x^7-1145 x^8+792 x^9-149 x^10-24 x^11+13 x^12-8 x^13+x^14)) (G[{1},1-x]^2 G[{2},1-x]+2 G[{1},1-x] (G[{2},1-x]^2-G[{1,2},1-x])-4 G[{2},1-x] G[{1,2},1-x]+2 G[{1,1,2},1-x]+4 G[{1,2,2},1-x])+((1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12)/(2 (-1+x)^5 x (1+x)^5)+1/(4 (-1+x)^5 x^2 (1+x)^5) nu (525-7292 x-585 x^2-24216 x^3-54643 x^4+810684 x^5-90705 x^6+2177200 x^7-90705 x^8+810684 x^9-54643 x^10-24216 x^11-585 x^12-7292 x^13+525 x^14)) (-(1/2) G[{1},1-x]^2 G[{2},1-x]+G[{1},1-x] G[{1,2},1-x]+G[{0},1-x] (G[{1-I,1},1-x]+G[{1+I,1},1-x])-G[{0,1,1},1-x]-G[{0,1-I,1},1-x]-G[{0,1+I,1},1-x]-G[{1,1,2},1-x]-G[{1-I,0,1},1-x]+G[{1-I,1,2},1-x]-G[{1+I,0,1},1-x]+G[{1+I,1,2},1-x])+(-((3 (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12))/(4 (-1+x)^5 x (1+x)^5))+(Sqrt[1-4 nu] (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12))/(4 (-1+x)^5 x (1+x)^5)-1/(8 (-1+x)^5 x^2 (1+x)^5) 3 nu (525-7292 x-585 x^2-24216 x^3-54643 x^4+810684 x^5-90705 x^6+2177200 x^7-90705 x^8+810684 x^9-54643 x^10-24216 x^11-585 x^12-7292 x^13+525 x^14)) (1/2 G[{1},1-x]^2 G[{2},1-x]-G[{1},1-x] G[{1,2},1-x]+G[{0,1,1},1-x]+G[{1,1,2},1-x]+G[{1-I,1-I,1},1-x]+G[{1-I,1+I,1},1-x]+G[{1+I,1-I,1},1-x]+G[{1+I,1+I,1},1-x])+((9 Sqrt[1-4 nu] (5+6 x^2+5 x^4)^2)/(2 (-1+x)^3 x (1+x)^3)-(1249+3162 x^2-101457 x^4-272852 x^6-101457 x^8+3162 x^10+1249 x^12)/((-1+x)^5 x (1+x)^5)+1/(2 (-1+x)^5 x^2 (1+x)^5) nu (525+4996 x-585 x^2+12648 x^3+25229 x^4-405828 x^5+38319 x^6-1091408 x^7+38319 x^8-405828 x^9+25229 x^10+12648 x^11-585 x^12+4996 x^13+525 x^14)) (-(1/2) G[{1},1-x]^2 G[{2},1-x]+G[{1},1-x] G[{1,2},1-x]+G[{2},1-x] (G[{1-I,1},1-x]+G[{1+I,1},1-x])-G[{1,1,2},1-x]-G[{1-I,1,2},1-x]-G[{1-I,2,1},1-x]-G[{1+I,1,2},1-x]-G[{1+I,2,1},1-x])+(-((1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12)/(4 (-1+x)^5 x (1+x)^5))+(Sqrt[1-4 nu] (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12))/(4 (-1+x)^5 x (1+x)^5)-1/(8 (-1+x)^5 x^2 (1+x)^5) nu (525-7292 x-585 x^2-24216 x^3-54643 x^4+810684 x^5-90705 x^6+2177200 x^7-90705 x^8+810684 x^9-54643 x^10-24216 x^11-585 x^12-7292 x^13+525 x^14)) (3/2 G[{1},1-x]^2 G[{2},1-x]-3 G[{1},1-x] G[{1,2},1-x]+3 G[{0,1,1},1-x]+3 G[{1,1,2},1-x]+G[{1-I,0,1},1-x]+G[{1-I,2,1},1-x]+G[{1+I,0,1},1-x]+G[{1+I,2,1},1-x])+1/(45 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^7) (192-70345 x^2+1012248 x^4+16796521 x^6+53924064 x^8-26867973 x^10-515430360 x^12-1341361563 x^14-1778793408 x^16-1341361563 x^18-515430360 x^20-26867973 x^22+53924064 x^24+16796521 x^26+1012248 x^28-70345 x^30+192 x^32) Log[2]+nu (1/(14817600 (-1+x)^8 x^4 (1+x)^8 (1+x^2)^8) (90316800-987915264 x+7764374643 x^2-60318722660 x^3-366347747424 x^4+14761713344 x^5-4853146307093 x^6+6350036511532 x^7-14409657423496 x^8+31447165911252 x^9+17902817493004 x^10+50850211188588 x^11+178331847879024 x^12-10015778643612 x^13+368063457073116 x^14-122864566234564 x^15+209795951129352 x^16-122687898633020 x^17-356358825894470 x^18-11712492157996 x^19-706887968295712 x^20-11712492157996 x^21-356358825894470 x^22-122687898633020 x^23+209795951129352 x^24-122864566234564 x^25+368063457073116 x^26-10015778643612 x^27+178331847879024 x^28+50850211188588 x^29+17902817493004 x^30+31447165911252 x^31-14409657423496 x^32+6350036511532 x^33-4853146307093 x^34+14761713344 x^35-366347747424 x^36-60318722660 x^37+7764374643 x^38-987915264 x^39+90316800 x^40)-1/(22050 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^8) (188160-39829184 x-68749940 x^2-358154923 x^3+923064940 x^4+6460709986 x^5+17452593620 x^6+58553910415 x^7+69306173300 x^8+163660060004 x^9+26514969180 x^10+64744381653 x^11-531452366340 x^12-695910106626 x^13-1819656084540 x^14-1960277378745 x^15-3057751871580 x^16-2626177239560 x^17-3057751871580 x^18-1960277378745 x^19-1819656084540 x^20-695910106626 x^21-531452366340 x^22+64744381653 x^23+26514969180 x^24+163660060004 x^25+69306173300 x^26+58553910415 x^27+17452593620 x^28+6460709986 x^29+923064940 x^30-358154923 x^31-68749940 x^32-39829184 x^33+188160 x^34) Log[2])+G[{0,1},1-x] (-(1/(128 (-1+x)^5 x^4 (1+x)^5)) nu^2 (8400-54143 x+140880 x^2-174032 x^3+22672 x^4+404140 x^5-1018544 x^6+1726352 x^7-2249984 x^8+2462246 x^9-2249984 x^10+1726352 x^11-1018544 x^12+404140 x^13+22672 x^14-174032 x^15+140880 x^16-54143 x^17+8400 x^18)+1/(3072 (-1+x)^5 x^5 (1+x)^5) nu^3 (134400-1231423 x+4700214 x^2-10417911 x^3+14143632 x^4-6618876 x^5-26674968 x^6+86814004 x^7-153794832 x^8+190878462 x^9-200583996 x^10+190878462 x^11-153794832 x^12+86814004 x^13-26674968 x^14-6618876 x^15+14143632 x^16-10417911 x^17+4700214 x^18-1231423 x^19+134400 x^20)-1/(24576 (-1+x)^5 x^6 (1+x)^5) nu^4 (806400-9168775 x+46308176 x^2-135438610 x^3+259539904 x^4-311914955 x^5+62023312 x^6+842737800 x^7-2396263760 x^8+4001737554 x^9-4747001424 x^10+4879535380 x^11-4747001424 x^12+4001737554 x^13-2396263760 x^14+842737800 x^15+62023312 x^16-311914955 x^17+259539904 x^18-135438610 x^19+46308176 x^20-9168775 x^21+806400 x^22)+1/(1966080 (-1+x)^5 x^7 (1+x)^5) nu^5 (51609600-695389773 x+4269676095 x^2-15823032679 x^3+38618332698 x^4-64464882819 x^5+63452982035 x^6+22270196511 x^7-273220381896 x^8+674295627326 x^9-1061081620050 x^10+1212213310170 x^11-1225186797732 x^12+1212213310170 x^13-1061081620050 x^14+674295627326 x^15-273220381896 x^16+22270196511 x^17+63452982035 x^18-64464882819 x^19+38618332698 x^20-15823032679 x^21+4269676095 x^22-695389773 x^23+51609600 x^24)-1/(7864320 (-1+x)^5 x^8 (1+x)^5) nu^6 (172032000-2672513504 x+19221745386 x^2-84968982420 x^3+256509834903 x^4-542102266920 x^5+785748994983 x^6-563290141444 x^7-852329893914 x^8+4373145977088 x^9-9635775629112 x^10+14404790799000 x^11-15949880842710 x^12+15900783987216 x^13-15949880842710 x^14+14404790799000 x^15-9635775629112 x^16+4373145977088 x^17-852329893914 x^18-563290141444 x^19+785748994983 x^20-542102266920 x^21+256509834903 x^22-84968982420 x^23+19221745386 x^24-2672513504 x^25+172032000 x^26)+1/(1761607680 (-1+x)^5 x^9 (1+x)^5) nu^7 (33030144000-580506277520 x+4775273500735 x^2-24438382889744 x^3+86850615813820 x^4-224569702312992 x^5+418076067587998 x^6-517592144769568 x^7+188650670560204 x^8+1080515362144016 x^9-3868572990015919 x^10+7797775298488464 x^11-11162939472877192 x^12+12039859929159744 x^13-11866046826816604 x^14+12039859929159744 x^15-11162939472877192 x^16+7797775298488464 x^17-3868572990015919 x^18+1080515362144016 x^19+188650670560204 x^20-517592144769568 x^21+418076067587998 x^22-224569702312992 x^23+86850615813820 x^24-24438382889744 x^25+4775273500735 x^26-580506277520 x^27+33030144000 x^28)-1/(3523215360 (-1+x)^5 x^10 (1+x)^5) nu^8 (57802752000-1133121913545 x+10480997405280 x^2-60843582381290 x^3+248064046119786 x^4-749296521476595 x^5+1705268102702118 x^6-2812984898462532 x^7+2861859179524062 x^8+481185711916239 x^9-10430696738501454 x^10+30262996732431306 x^11-56814924328266716 x^12+78402535712545773 x^13-82690887384351396 x^14+80705994260422856 x^15-82690887384351396 x^16+78402535712545773 x^17-56814924328266716 x^18+30262996732431306 x^19-10430696738501454 x^20+481185711916239 x^21+2861859179524062 x^22-2812984898462532 x^23+1705268102702118 x^24-749296521476595 x^25+248064046119786 x^26-60843582381290 x^27+10480997405280 x^28-1133121913545 x^29+57802752000 x^30)+1/(1082331758592 (-1+x)^5 x^11 (1+x)^5) nu^9 (15784004812800-341315292353280 x+3504316505001501 x^2-22732610878289664 x^3+104416867366897642 x^4-359587209046553856 x^5+953139873516459855 x^6-1938509667388532992 x^7+2823946398610876356 x^8-2160989731368899328 x^9-2529908059272714651 x^10+14346051072907520256 x^11-36124698717044841546 x^12+64001040261257691904 x^13-85589518847311723473 x^14+88545151118019432192 x^15-85693591516934260424 x^16+88545151118019432192 x^17-85589518847311723473 x^18+64001040261257691904 x^19-36124698717044841546 x^20+14346051072907520256 x^21-2529908059272714651 x^22-2160989731368899328 x^23+2823946398610876356 x^24-1938509667388532992 x^25+953139873516459855 x^26-359587209046553856 x^27+104416867366897642 x^28-22732610878289664 x^29+3504316505001501 x^30-341315292353280 x^31+15784004812800 x^32)+1/(96 (-1+x)^7 x^2 (1+x)^7 (1+x^2)^8) Sqrt[1-4 nu] (4500+26729 x+61059 x^2+204072 x^3-989779 x^4+1752488 x^5-17556333 x^6+17379768 x^7-89709871 x^8+121507292 x^9-211743261 x^10+506692584 x^11-211866871 x^12+1337218840 x^13+81673335 x^14+2342907192 x^15+450127221 x^16+2820237814 x^17+450127221 x^18+2342907192 x^19+81673335 x^20+1337218840 x^21-211866871 x^22+506692584 x^23-211743261 x^24+121507292 x^25-89709871 x^26+17379768 x^27-17556333 x^28+1752488 x^29-989779 x^30+204072 x^31+61059 x^32+26729 x^33+4500 x^34)-1/(3360 (-1+x)^7 x^5 (1+x)^7 (1+x^2)^8) (30720+6144 x^2+529200 x^3-9459503 x^4+11324565 x^5-36478536 x^6-37349425 x^7+558182152 x^8-1259652495 x^9+4031407336 x^10-6830377525 x^11+9526377340 x^12-16377490095 x^13+1672548088 x^14-16515047485 x^15-41131924040 x^16+6202905405 x^17-107020135832 x^18+34805157855 x^19-140350874138 x^20+34805157855 x^21-107020135832 x^22+6202905405 x^23-41131924040 x^24-16515047485 x^25+1672548088 x^26-16377490095 x^27+9526377340 x^28-6830377525 x^29+4031407336 x^30-1259652495 x^31+558182152 x^32-37349425 x^33-36478536 x^34+11324565 x^35-9459503 x^36+529200 x^37+6144 x^38+30720 x^40)-1/(2 (-1+x)^5 x^2 (1+x)^5) (525-2498 x+5430 x^2-6324 x^3-5888 x^4+30882 x^5-60483 x^6+70568 x^7-60483 x^8+30882 x^9-5888 x^10-6324 x^11+5430 x^12-2498 x^13+525 x^14) Log[2]+nu (-(1/(1680 (-1+x)^7 x^6 (1+x)^7 (1+x^2)^9))(27648-30720 x+102400 x^2-257364 x^3+2321730 x^4+1398599 x^5+23105504 x^6-18625761 x^7-90695410 x^8-265201412 x^9-1053847464 x^10-295946160 x^11-740421284 x^12+4987000044 x^13+19223889520 x^14+27367457724 x^15+100535784708 x^16+73711480944 x^17+268359656744 x^18+130476683288 x^19+462185621328 x^20+169205807218 x^21+550920308832 x^22+169205807218 x^23+462185621328 x^24+130476683288 x^25+268359656744 x^26+73711480944 x^27+100535784708 x^28+27367457724 x^29+19223889520 x^30+4987000044 x^31-740421284 x^32-295946160 x^33-1053847464 x^34-265201412 x^35-90695410 x^36-18625761 x^37+23105504 x^38+1398599 x^39+2321730 x^40-257364 x^41+102400 x^42-30720 x^43+27648 x^44)+((1+x^2) (1-4 x^2+x^4) (525-3046 x+6403 x^2-8724 x^3+6403 x^4-3046 x^5+525 x^6) Log[2])/(2 (-1+x)^3 x^2 (1+x)^5)))+(G[{1-I,1},1-x]+G[{1+I,1},1-x]) (1/(128 (-1+x)^5 x^3 (1+x)^5) nu^2 (44161+16800 x+247984 x^2-18720 x^3-4466772 x^4-1748576 x^5-18862320 x^6-2902560 x^7-24467418 x^8-2902560 x^9-18862320 x^10-1748576 x^11-4466772 x^12-18720 x^13+247984 x^14+16800 x^15+44161 x^16)-1/(3072 (-1+x)^5 x^4 (1+x)^5) nu^3 (744641-2119728 x+5512713 x^2-15636736 x^3-67884540 x^4+202006464 x^5-482517452 x^6+1320461568 x^7-1149141762 x^8+2289162464 x^9-1149141762 x^10+1320461568 x^11-482517452 x^12+202006464 x^13-67884540 x^14-15636736 x^15+5512713 x^16-2119728 x^17+744641 x^18)+1/(24576 (-1+x)^5 x^5 (1+x)^5) nu^4 (4569209-23828512 x+73362350 x^2-185008416 x^3-132857803 x^4+2181889920 x^5-6672855672 x^6+16335829376 x^7-33225512622 x^8+38258647104 x^9-56231245420 x^10+38258647104 x^11-33225512622 x^12+16335829376 x^13-6672855672 x^14+2181889920 x^15-132857803 x^16-185008416 x^17+73362350 x^18-23828512 x^19+4569209 x^20)-1/(1966080 (-1+x)^5 x^6 (1+x)^5) nu^5 (295662003-2193220320 x+8530436249 x^2-24360920640 x^3+21403867005 x^4+147654941856 x^5-774051104481 x^6+2181393785088 x^7-4856713119682 x^8+8762450937408 x^9-10882952600358 x^10+14129006152320 x^11-10882952600358 x^12+8762450937408 x^13-4856713119682 x^14+2181393785088 x^15-774051104481 x^16+147654941856 x^17+21403867005 x^18-24360920640 x^19+8530436249 x^20-2193220320 x^21+295662003 x^22)+1/(1966080 (-1+x)^5 x^7 (1+x)^5) nu^6 (248064904-2365296024 x+11366356755 x^2-37742994632 x^3+69032303046 x^4+67781846040 x^5-907752696105 x^6+3397136070408 x^7-8643923897856 x^8+17714654002704 x^9-29694069248490 x^10+37712108165424 x^11-45759101986460 x^12+37712108165424 x^13-29694069248490 x^14+17714654002704 x^15-8643923897856 x^16+3397136070408 x^17-907752696105 x^18+67781846040 x^19+69032303046 x^20-37742994632 x^21+11366356755 x^22-2365296024 x^23+248064904 x^24)-1/(110100480 (-1+x)^5 x^8 (1+x)^5) nu^7 (11962028695-138916346240 x+798860889031 x^2-3089950771600 x^3+7706166098258 x^4-5520546414880 x^5-47788506475598 x^6+262300990814640 x^7-811224001074119 x^8+1886535200808960 x^9-3615295233224471 x^10+5743980271112160 x^11-7320928856418436 x^12+8513338849572160 x^13-7320928856418436 x^14+5743980271112160 x^15-3615295233224471 x^16+1886535200808960 x^17-811224001074119 x^18+262300990814640 x^19-47788506475598 x^20-5520546414880 x^21+7706166098258 x^22-3089950771600 x^23+798860889031 x^24-138916346240 x^25+11962028695 x^26)+1/(3523215360 (-1+x)^5 x^9 (1+x)^5) nu^8 (336058891575-4593419018880 x+30836292479230 x^2-137218162387584 x^3+419391984385965 x^4-691005027990272 x^5-810849088420980 x^6+10052167371601152 x^7-39844801988323345 x^8+108091408586173056 x^9-233204796144458910 x^10+422944544519430784 x^11-644220327199084755 x^12+817873502788929024 x^13-923708501068687320 x^14+817873502788929024 x^15-644220327199084755 x^16+422944544519430784 x^17-233204796144458910 x^18+108091408586173056 x^19-39844801988323345 x^20+10052167371601152 x^21-810849088420980 x^22-691005027990272 x^23+419391984385965 x^24-137218162387584 x^25+30836292479230 x^26-4593419018880 x^27+336058891575 x^28)-1/(4227858432 (-1+x)^5 x^10 (1+x)^5) nu^9 (359377878573-5645789378460 x+43390436340681 x^2-219324002696568 x^3+783142567330227 x^4-1809757089972468 x^5+1099525932242287 x^6+11839313737378512 x^7-65817091209809307 x^8+215915827942827908 x^9-530799714286125327 x^10+1075746238089073656 x^11-1863000340656891757 x^12+2741158971795685644 x^13-3455871877346300673 x^14+3820695729817787744 x^15-3455871877346300673 x^16+2741158971795685644 x^17-1863000340656891757 x^18+1075746238089073656 x^19-530799714286125327 x^20+215915827942827908 x^21-65817091209809307 x^22+11839313737378512 x^23+1099525932242287 x^24-1809757089972468 x^25+783142567330227 x^26-219324002696568 x^27+43390436340681 x^28-5645789378460 x^29+359377878573 x^30)+1/(96 (-1+x)^7 x (1+x)^7 (1+x^2)^8) Sqrt[1-4 nu] (35023-353280 x^2-9389432 x^4-42779648 x^6+14716324 x^8+679484416 x^10+2559692216 x^12+5099736064 x^14+6348948122 x^16+5099736064 x^18+2559692216 x^20+679484416 x^22+14716324 x^24-42779648 x^26-9389432 x^28-353280 x^30+35023 x^32)-1/(672 (-1+x)^7 x^5 (1+x)^7 (1+x^2)^8) (12288+36864 x^2-1661789 x^4-7389120 x^6+205531624 x^8+1819105472 x^10+6859873492 x^12+15029201984 x^14+21707569496 x^16+23287573184 x^18+22858913426 x^20+23287573184 x^22+21707569496 x^24+15029201984 x^26+6859873492 x^28+1819105472 x^30+205531624 x^32-7389120 x^34-1661789 x^36+36864 x^38+12288 x^40)+((1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) Log[2])/((-1+x)^5 x (1+x)^5)+nu (-(1/(1680 (-1+x)^7 x^6 (1+x)^7 (1+x^2)^9))(55296-61440 x+204800 x^2-245760 x^3+807138 x^4+6593305 x^5+18053503 x^6+29449945 x^7-1657710 x^8-885161480 x^9-1189816216 x^10-8603047560 x^11-7376971928 x^12-36887142660 x^13-20530345052 x^14-95901785220 x^15-28285172344 x^16-171628466360 x^17-8098529832 x^18-231178669880 x^19+35482305948 x^20-258244564970 x^21+59962132794 x^22-258244564970 x^23+35482305948 x^24-231178669880 x^25-8098529832 x^26-171628466360 x^27-28285172344 x^28-95901785220 x^29-20530345052 x^30-36887142660 x^31-7376971928 x^32-8603047560 x^33-1189816216 x^34-885161480 x^35-1657710 x^36+29449945 x^37+18053503 x^38+6593305 x^39+807138 x^40-245760 x^41+204800 x^42-61440 x^43+55296 x^44)+1/(2 (-1+x)^5 x^2 (1+x)^5) (525-7292 x-585 x^2-24216 x^3-54643 x^4+810684 x^5-90705 x^6+2177200 x^7-90705 x^8+810684 x^9-54643 x^10-24216 x^11-585 x^12-7292 x^13+525 x^14) Log[2]))+(G[{1},1-x] G[{2},1-x]-G[{1,2},1-x]) (1/(128 (-1+x)^5 x^4 (1+x)^5) nu^2 (8400+54143 x+107280 x^2+116432 x^3+60112 x^4-427180 x^5-929264 x^6-1705616 x^7-1949888 x^8-2342438 x^9-1949888 x^10-1705616 x^11-929264 x^12-427180 x^13+60112 x^14+116432 x^15+107280 x^16+54143 x^17+8400 x^18)-1/(3072 (-1+x)^5 x^5 (1+x)^5) nu^3 (134400+425023 x-497514 x^2-2568969 x^3-4914544 x^4-8475396 x^5+276840 x^6+18739404 x^7+74185968 x^8+134584578 x^9+174564100 x^10+134584578 x^11+74185968 x^12+18739404 x^13+276840 x^14-8475396 x^15-4914544 x^16-2568969 x^17-497514 x^18+425023 x^19+134400 x^20)+1/(24576 (-1+x)^5 x^6 (1+x)^5) nu^4 (806400+567175 x-6698096 x^2+952210 x^3+25576960 x^4+46075339 x^5+102262672 x^6+13798776 x^7-263587920 x^8-1464870738 x^9-3099246288 x^10-4108240404 x^11-3099246288 x^12-1464870738 x^13-263587920 x^14+13798776 x^15+102262672 x^16+46075339 x^17+25576960 x^18+952210 x^19-6698096 x^20+567175 x^21+806400 x^22)-1/(1966080 (-1+x)^5 x^7 (1+x)^5) nu^5 (51609600-78754227 x-403579905 x^2+938962279 x^3-236893542 x^4-4797381501 x^5-5565812269 x^6-12457260831 x^7-60518088 x^8+49651699138 x^9+330864416046 x^10+760772782374 x^11+1020195504732 x^12+760772782374 x^13+330864416046 x^14+49651699138 x^15-60518088 x^16-12457260831 x^17-5565812269 x^18-4797381501 x^19-236893542 x^20+938962279 x^21-403579905 x^22-78754227 x^23+51609600 x^24)+1/(7864320 (-1+x)^5 x^8 (1+x)^5) nu^6 (172032000-630500896 x-510592086 x^2+5294096340 x^3-8481891113 x^4+2466581928 x^5+56663149287 x^6+41800554052 x^7+72552560550 x^8-25704042240 x^9-519661795256 x^10-4015726732824 x^11-9782953517910 x^12-13227278991632 x^13-9782953517910 x^14-4015726732824 x^15-519661795256 x^16-25704042240 x^17+72552560550 x^18+41800554052 x^19+56663149287 x^20+2466581928 x^21-8481891113 x^22+5294096340 x^23-510592086 x^24-630500896 x^25+172032000 x^26)-1/(1761607680 (-1+x)^5 x^9 (1+x)^5) nu^7 (33030144000-190197082480 x+201165258815 x^2+1022280137744 x^3-3679017248580 x^4+4887157631392 x^5-548914361442 x^6-39767931611232 x^7-19718262137396 x^8-15324918302736 x^9+27037240686161 x^10+319736944675696 x^11+2860867667357048 x^12+7289413452048576 x^13+9920100704007076 x^14+7289413452048576 x^15+2860867667357048 x^16+319736944675696 x^17+27037240686161 x^18-15324918302736 x^19-19718262137396 x^20-39767931611232 x^21-548914361442 x^22+4887157631392 x^23-3679017248580 x^24+1022280137744 x^25+201165258815 x^26-190197082480 x^27+33030144000 x^28)+1/(3523215360 (-1+x)^5 x^10 (1+x)^5) nu^8 (57802752000-452324998455 x+1113576724320 x^2+599070200090 x^3-9388379041686 x^4+23112066336435 x^5-25714137458138 x^6-5231502830172 x^7+256251992376798 x^8+85970493887729 x^9-66530351351886 x^10-192935999404794 x^11-1807650636509404 x^12-18828794199147117 x^13-49760635094126244 x^14-68080779471785864 x^15-49760635094126244 x^16-18828794199147117 x^17-1807650636509404 x^18-192935999404794 x^19-66530351351886 x^20+85970493887729 x^21+256251992376798 x^22-5231502830172 x^23-25714137458138 x^24+23112066336435 x^25-9388379041686 x^26+599070200090 x^27+1113576724320 x^28-452324998455 x^29+57802752000 x^30)-1/(1082331758592 (-1+x)^5 x^11 (1+x)^5) nu^9 (15784004812800-155880859249920 x+576345132582429 x^2-616205452790016 x^3-2457095040305174 x^4+11472482993054976 x^5-22397622237561009 x^6+20333342351849728 x^7+13438464034621380 x^8-259341028809989376 x^9-55807214440948123 x^10+197326822114182912 x^11+190426473459381174 x^12+1599991630273436928 x^13+19536371707170270255 x^14+53225929618774200576 x^15+73145970451107412280 x^16+53225929618774200576 x^17+19536371707170270255 x^18+1599991630273436928 x^19+190426473459381174 x^20+197326822114182912 x^21-55807214440948123 x^22-259341028809989376 x^23+13438464034621380 x^24+20333342351849728 x^25-22397622237561009 x^26+11472482993054976 x^27-2457095040305174 x^28-616205452790016 x^29+576345132582429 x^30-155880859249920 x^31+15784004812800 x^32)-1/(96 (-1+x)^7 x^2 (1+x)^7 (1+x^2)^8) Sqrt[1-4 nu] (4500-26729 x+61059 x^2-204072 x^3-989779 x^4-1752488 x^5-17556333 x^6-17379768 x^7-89709871 x^8-121507292 x^9-211743261 x^10-506692584 x^11-211866871 x^12-1337218840 x^13+81673335 x^14-2342907192 x^15+450127221 x^16-2820237814 x^17+450127221 x^18-2342907192 x^19+81673335 x^20-1337218840 x^21-211866871 x^22-506692584 x^23-211743261 x^24-121507292 x^25-89709871 x^26-17379768 x^27-17556333 x^28-1752488 x^29-989779 x^30-204072 x^31+61059 x^32-26729 x^33+4500 x^34)-1/(3360 (-1+x)^7 x^5 (1+x)^7 (1+x^2)^8) (30720+6144 x^2-529200 x^3-9459503 x^4-11324565 x^5-36478536 x^6+37349425 x^7+558182152 x^8+1259652495 x^9+4031407336 x^10+6830377525 x^11+9526377340 x^12+16377490095 x^13+1672548088 x^14+16515047485 x^15-41131924040 x^16-6202905405 x^17-107020135832 x^18-34805157855 x^19-140350874138 x^20-34805157855 x^21-107020135832 x^22-6202905405 x^23-41131924040 x^24+16515047485 x^25+1672548088 x^26+16377490095 x^27+9526377340 x^28+6830377525 x^29+4031407336 x^30+1259652495 x^31+558182152 x^32+37349425 x^33-36478536 x^34-11324565 x^35-9459503 x^36-529200 x^37+6144 x^38+30720 x^40)+1/(2 (-1+x)^5 x^2 (1+x)^5) (525+2498 x+5430 x^2+6324 x^3-5888 x^4-30882 x^5-60483 x^6-70568 x^7-60483 x^8-30882 x^9-5888 x^10+6324 x^11+5430 x^12+2498 x^13+525 x^14) Log[2]+nu (-(1/(1680 (-1+x)^7 x^6 (1+x)^7 (1+x^2)^9))(27648-30720 x+102400 x^2+183636 x^3+2939130 x^4+15409799 x^5+39164834 x^6+90501439 x^7-178106610 x^8-829318140 x^9-3658347944 x^10-8787365296 x^11-16513202284 x^12-31267777396 x^13-25716197560 x^14-47798008420 x^15+36993415468 x^16+7061278640 x^17+248545549224 x^18+165047096616 x^19+541587565368 x^20+321637796242 x^21+685605580332 x^22+321637796242 x^23+541587565368 x^24+165047096616 x^25+248545549224 x^26+7061278640 x^27+36993415468 x^28-47798008420 x^29-25716197560 x^30-31267777396 x^31-16513202284 x^32-8787365296 x^33-3658347944 x^34-829318140 x^35-178106610 x^36+90501439 x^37+39164834 x^38+15409799 x^39+2939130 x^40+183636 x^41+102400 x^42-30720 x^43+27648 x^44)-1/(2 (-1+x)^5 x^2 (1+x)^5) (1575+5896 x+10275 x^2+13008 x^3-13171 x^4-62088 x^5-125655 x^6-143008 x^7-125655 x^8-62088 x^9-13171 x^10+13008 x^11+10275 x^12+5896 x^13+1575 x^14) Log[2]))+1/2 G[{1},1-x]^2 (-(1/((-1+x)^8 x^3 (1+x)^8))256 nu^2 (3-2 x+25 x^2-20 x^3-626 x^4+434 x^5-2280 x^6+1400 x^7+7113 x^8-5512 x^9+28629 x^10-13144 x^11+28823 x^12-5488 x^13+8323 x^14+1544 x^15-2576 x^16+330 x^17-978 x^18-20 x^19+31 x^20-2 x^21+9 x^22)+1/(3 (-1+x)^10 x^4 (1+x)^10) 128 nu^3 (10-36 x+70 x^2-244 x^3-2123 x^4+8108 x^5-6584 x^6+15428 x^7+31207 x^8-139300 x^9+129130 x^10-192772 x^11+207080 x^12+279704 x^13+270920 x^14+349416 x^15+182804 x^16-175692 x^17+133362 x^18-174588 x^19+40833 x^20+17756 x^21-8016 x^22+12596 x^23-3653 x^24-268 x^25+94 x^26-108 x^27+34 x^28)-1/(3 (-1+x)^12 x^5 (1+x)^12) 128 nu^4 (7-40 x+108 x^2-168 x^3-1204 x^4+9204 x^5-19255 x^6+1040 x^7+27096 x^8-161840 x^9+371338 x^10-105648 x^11-469561 x^12-168876 x^13-2718810 x^14-85160 x^15-2538285 x^16+1118544 x^17-1946323 x^18-287336 x^19-2757126 x^20-95364 x^21-697019 x^22-21024 x^23+457730 x^24-214640 x^25+46164 x^26-3904 x^27-28349 x^28+15420 x^29-2628 x^30-72 x^31+252 x^32-136 x^33+25 x^34)+1/(15 (-1+x)^14 x^6 (1+x)^14) 64 nu^5 (54-420 x+1416 x^2-2760 x^3-10122 x^4+93036 x^5-289788 x^6+293364 x^7+861225 x^8-2448888 x^9+4442388 x^10-5438772 x^11-7866720 x^12+37165164 x^13+28316692 x^14+69044808 x^15+106181007 x^16-33550728 x^17+301270908 x^18-81389196 x^19+603557284 x^20-31779828 x^21+286405764 x^22-45626952 x^23+113587869 x^24+56179464 x^25+34115116 x^26+46077204 x^27-14151720 x^28-5648076 x^29+5556396 x^30-3455640 x^31+1446255 x^32+318108 x^33-455364 x^34+175092 x^35-29010 x^36-3480 x^37+4152 x^38-1500 x^39+198 x^40)+1/(60 (-1+x)^10 x^3 (1+x)^10 (1+x^2)^8) Sqrt[1-4 nu] (1536+20675 x^2-232080 x^4-2985412 x^6-7411295 x^8-33485032 x^10-351304964 x^12-1441007060 x^14-2714999456 x^16-1888586330 x^18+1387741308 x^20+3430111108 x^22+1429148250 x^24-1682771296 x^26-2406570540 x^28-1237484284 x^30-270562072 x^32-3663265 x^34+5769668 x^36+186000 x^38-56515 x^40+1536 x^42)+1/(420 (-1+x)^10 x^3 (1+x)^10 (1+x^2)^8) (21504+747180 x^2-2628633 x^4-3180471 x^6+378453572 x^8+744564996 x^10-6413869696 x^12-31559836392 x^14-51998834524 x^16-10514349252 x^18+85504462038 x^20+123127672386 x^22+47513664108 x^24-44033405748 x^26-56725540872 x^28-20858466864 x^30+1608999468 x^32+3118953672 x^34+639421515 x^36-5034483 x^38-4838400 x^40-21504 x^42+23040 x^44)-1/(15 (-1+x)^16 x^7 (1+x)^16) 256 nu^6 (11-108 x+452 x^2-1016 x^3-1384 x^4+25864 x^5-96887 x^6+150304 x^7+130171 x^8-1327534 x^9+2188960 x^10-777100 x^11-2308734 x^12+10883582 x^13-34257441 x^14-62790160 x^15-48359286 x^16-120564430 x^17-157533040 x^18-255135652 x^19-880022554 x^20-11126966 x^21-1795864324 x^22+892237072 x^23-1686156330 x^24-37704242 x^25-921034152 x^26-239844140 x^27-172185798 x^28-110206586 x^29-29783580 x^30-78286352 x^31-37778817 x^32+16566754 x^33-4143552 x^34-360596 x^35+2665094 x^36-1981514 x^37+364367 x^38+190192 x^39-167077 x^40+55096 x^41-6412 x^42-2072 x^43+1472 x^44-396 x^45+41 x^46)+1/(105 (-1+x)^18 x^8 (1+x)^18) 128 nu^7 (130-1540 x+7800 x^2-21000 x^3-3010 x^4+365820 x^5-1836340 x^6+3693700 x^7+542805 x^8-22831020 x^9+70220566 x^10-51317700 x^11-154321901 x^12+331624260 x^13-274683792 x^14+1179081340 x^15+5023191050 x^16+3520100280 x^17+6865071212 x^18+20955759740 x^19+40069413942 x^20+65284383040 x^21+104404754748 x^22+25472992320 x^23+263673899146 x^24-120966002800 x^25+497200044936 x^26-106508405920 x^27+261096337246 x^28+18567263040 x^29+105914089748 x^30+65134715040 x^31+41314938462 x^32+22832063220 x^33+4764636732 x^34+2853329880 x^35+6096819690 x^36+1054854020 x^37-404741592 x^38+423236540 x^39-234133271 x^40-29304900 x^41+91582146 x^42-41855100 x^43+5062215 x^44+5430460 x^45-3457460 x^46+907620 x^47-62130 x^48-54600 x^49+26880 x^50-5740 x^51+490 x^52)-1/(105 (-1+x)^20 x^9 (1+x)^20) 64 nu^8 (225-3120 x+18660 x^2-60000 x^3+43185 x^4+739200 x^5-4555965 x^6+12390720 x^7-6038145 x^8-62914440 x^9+211117695 x^10-327905664 x^11-275623905 x^12+2126944992 x^13-2166564655 x^14-2793461184 x^15-4239934485 x^16-42769456312 x^17-50372949855 x^18-64511148480 x^19-284095153025 x^20-638947081152 x^21-963432223275 x^22-1328547739424 x^23-1978805948730 x^24-1837566825408 x^25-6096981306915 x^26+656769430272 x^27-13384537923270 x^28+6526683871680 x^29-13095221947770 x^30+623853624192 x^31-6259868172485 x^32-1821934603488 x^33-1947962064390 x^34-1301497472864 x^35-942786143085 x^36-681715481472 x^37-297089859415 x^38-38265360000 x^39-50468643945 x^40-49482085192 x^41-2592137835 x^42-3331238784 x^43-1959518385 x^44+2702459232 x^45-762200895 x^46-287784384 x^47+332114865 x^48-130954680 x^49+1938105 x^50+20208000 x^51-9524715 x^52+2097600 x^53-345 x^54-178080 x^55+66540 x^56-11760 x^57+855 x^58)+1/(63 (-1+x)^22 x^10 (1+x)^22) 64 nu^9 (119-1890 x+13076 x^2-49476 x^3+69902 x^4+419244 x^5-3358404 x^6+11016726 x^7-12794229 x^8-43616468 x^9+214057284 x^10-345790088 x^11+11522602 x^12+1808805376 x^13-4908692012 x^14+488429340 x^15+18131223562 x^16+8779744176 x^17+84903418388 x^18+190122653448 x^19+243376852868 x^20+995739234224 x^21+2606653636292 x^22+4063956945104 x^23+5679799782289 x^24+9891403324586 x^25+16125541766740 x^26+21087751188084 x^27+39493582196668 x^28+8169218390004 x^29+91925894540604 x^30-44924233583166 x^31+156585491599926 x^32-43084913816434 x^33+91827841463580 x^34+7004226342764 x^35+39487782790552 x^36+21480937868684 x^37+16334692582516 x^38+9896411903014 x^39+5396611200865 x^40+4009008501904 x^41+2798045343708 x^42+1004018632288 x^43+174681095136 x^44+196204003016 x^45+92918938572 x^46+9646240016 x^47+20413483178 x^48-2815339324 x^49-4931815588 x^50+3123360016 x^51-558868618 x^52-422452520 x^53+373979116 x^54-103417580 x^55-11828453 x^56+19872762 x^57-7746452 x^58+1358196 x^59+132314 x^60-158844 x^61+47684 x^62-7182 x^63+455 x^64)-(1024 (1-213 x^4-5 x^6+3159 x^8+4833 x^10+189 x^12-675 x^14+7 x^18) Log[2])/((-1+x)^8 x (1+x)^8)+nu (1/(210 (-1+x)^10 x^3 (1+x)^10 (1+x^2)^9) (-21504-99584 x-876204 x^2-1160473 x^3+1128813 x^4-30158843 x^5+26667984 x^6-443666117 x^7-216681101 x^8-1590497639 x^9-1023132488 x^10+3083003124 x^11+3267737980 x^12+36053569628 x^13+27740812648 x^14+104439740644 x^15+65518535236 x^16+132039191628 x^17+52773807136 x^18+9114777610 x^19-56817297426 x^20-203442643522 x^21-170423827224 x^22-269422381502 x^23-145928294574 x^24-100906215434 x^25-9535139640 x^26+98695672756 x^27+80497877820 x^28+140189390364 x^29+64503124536 x^30+68811904676 x^31+16441905156 x^32+9870426892 x^33-4006386420 x^34-4228210329 x^35-3286469907 x^36-1826739003 x^37-576111192 x^38-162234885 x^39+4604403 x^40+13849881 x^41+4107264 x^42+933120 x^43-1536 x^44+14592 x^45-23040 x^46+20736 x^47)+1/((-1+x)^8 x^2 (1+x)^8) 1024 (1+2 x+10 x^2-217 x^4-426 x^5-700 x^6-10 x^7+2756 x^8+6318 x^9+6572 x^10+9666 x^11+2744 x^12+378 x^13-772 x^14-1350 x^15-165 x^16+10 x^18+14 x^19+x^20) Log[2]))+G[{1},1-x] (-(1/(12600 (-1+x)^9 x^3 (1+x)^9 (1+x^2)^8))(-35904+14060106 x^2+80312091 x^4+1819924179 x^6+8021824994 x^8-21415537165 x^10-202163694584 x^12-477665463519 x^14-327007425826 x^16+520883629399 x^18+1248877808618 x^20+860308731079 x^22-104051907586 x^24-539111249599 x^26-322315508184 x^28-58549489965 x^30+13675064194 x^32+5956198699 x^34+403134731 x^36-5744014 x^38+17856 x^40)-1/(1800 (-1+x)^9 x^3 (1+x)^9 (1+x^2)^8) Sqrt[1-4 nu] (26688+861598 x^2-7508342 x^4-112957603 x^6-457786458 x^8-1167501395 x^10-3022828972 x^12-6953049697 x^14-11492804358 x^16-13374879303 x^18-13645237116 x^20-13374879303 x^22-11492804358 x^24-6953049697 x^26-3022828972 x^28-1167501395 x^30-457786458 x^32-112957603 x^34-7508342 x^36+861598 x^38+26688 x^40)+1/(6720 (-1+x)^7 x^5 (1+x)^7 (1+x^2)^10) nu^2 (86016+10330800 x^2-5464064 x^3+131681271 x^4-103163424 x^5-1302068456 x^6+644334496 x^7-22243252345 x^8+13410498368 x^9-112054779888 x^10+67259833024 x^11-222653007900 x^12+127436010176 x^13+207496845920 x^14-114486484160 x^15+2407180132228 x^16-1190901149632 x^17+7071046385984 x^18-3119859925568 x^19+12465866155290 x^20-4774640087936 x^21+14926603681040 x^22-4774640087936 x^23+12465866155290 x^24-3119859925568 x^25+7071046385984 x^26-1190901149632 x^27+2407180132228 x^28-114486484160 x^29+207496845920 x^30+127436010176 x^31-222653007900 x^32+67259833024 x^33-112054779888 x^34+13410498368 x^35-22243252345 x^36+644334496 x^37-1302068456 x^38-103163424 x^39+131681271 x^40-5464064 x^41+10330800 x^42+86016 x^44)-1/(5322240 (-1+x)^9 x^6 (1+x)^9 (1+x^2)^11) nu^3 (45416448-136249344 x+4717521664 x^2-16409403648 x^3+56799412513 x^4-201846723408 x^5-584280382252 x^6+2271021120720 x^7-10477659424625 x^8+35110132219008 x^9-54874122502792 x^10+152876658405504 x^11-94966269247493 x^12+165527459776272 x^13+320833010305348 x^14-903946838391696 x^15+2486410232710197 x^16-4148204501143296 x^17+8100513582204576 x^18-7740709352623104 x^19+17503622366178554 x^20-5955545624727072 x^21+28352637063189992 x^22+3953867471001888 x^23+36804943316473126 x^24+14438971966738176 x^25+39941736224201168 x^26+14438971966738176 x^27+36804943316473126 x^28+3953867471001888 x^29+28352637063189992 x^30-5955545624727072 x^31+17503622366178554 x^32-7740709352623104 x^33+8100513582204576 x^34-4148204501143296 x^35+2486410232710197 x^36-903946838391696 x^37+320833010305348 x^38+165527459776272 x^39-94966269247493 x^40+152876658405504 x^41-54874122502792 x^42+35110132219008 x^43-10477659424625 x^44+2271021120720 x^45-584280382252 x^46-201846723408 x^47+56799412513 x^48-16409403648 x^49+4717521664 x^50-136249344 x^51+45416448 x^52)+1/(553512960 (-1+x)^11 x^7 (1+x)^11 (1+x^2)^12) nu^4 (3542482944-18893242368 x+378921703936 x^2-1943595769856 x^3+7277742861571 x^4-20447002621344 x^5-8635648005604 x^6+288892088687904 x^7-1268504828668977 x^8+3949265514603968 x^9-10441810820225088 x^10+15521844910278720 x^11-28915766646877326 x^12+3911343022848768 x^13+17838962027919896 x^14-187531096058715136 x^15+243446101535713346 x^16-833341061870645952 x^17+17623032786980800 x^18-1979060476027901760 x^19-3509662522370232599 x^20-2965288095123917472 x^21-15014090536335546716 x^22-2605924655792002272 x^23-36523868046101502747 x^24-276099148891812480 x^25-62990476829808284032 x^26+3148555215869734528 x^27-84431872948863766612 x^28+5675040381850474752 x^29-92545095586529252784 x^30+5675040381850474752 x^31-84431872948863766612 x^32+3148555215869734528 x^33-62990476829808284032 x^34-276099148891812480 x^35-36523868046101502747 x^36-2605924655792002272 x^37-15014090536335546716 x^38-2965288095123917472 x^39-3509662522370232599 x^40-1979060476027901760 x^41+17623032786980800 x^42-833341061870645952 x^43+243446101535713346 x^44-187531096058715136 x^45+17838962027919896 x^46+3911343022848768 x^47-28915766646877326 x^48+15521844910278720 x^49-10441810820225088 x^50+3949265514603968 x^51-1268504828668977 x^52+288892088687904 x^53-8635648005604 x^54-20447002621344 x^55+7277742861571 x^56-1943595769856 x^57+378921703936 x^58-18893242368 x^59+3542482944 x^60)-1/(22140518400 (-1+x)^13 x^8 (1+x)^13 (1+x^2)^13) nu^5 (113359454208-850195906560 x+13194354180096 x^2-85556634869760 x^3+348544333814659 x^4-1116621517345488 x^5+631257530939435 x^6+9592589186611344 x^7-61543933525520251 x^8+214458934685719296 x^9-534882396872737962 x^10+1164025379592484224 x^11-1324904682249799421 x^12+1420106888069333232 x^13+3162130413196325257 x^14-7870621209970723248 x^15+32151610159942640149 x^16-16115381813289914496 x^17+131580751954471539004 x^18+131796835439272523136 x^19+485859099814696024063 x^20+836759633670565515504 x^21+1873902751773088676195 x^22+2378025346883974506192 x^23+6478970745847997976201 x^24+4049079337796513053056 x^25+18030911123601971972874 x^26+4012083615782383590912 x^27+39505455479480886672175 x^28+912202428766398030768 x^29+68540848082569561574633 x^30-4188585144306431522928 x^31+95014498768507482437417 x^32-8110183031772601085184 x^33+105871353513936855822536 x^34-8110183031772601085184 x^35+95014498768507482437417 x^36-4188585144306431522928 x^37+68540848082569561574633 x^38+912202428766398030768 x^39+39505455479480886672175 x^40+4012083615782383590912 x^41+18030911123601971972874 x^42+4049079337796513053056 x^43+6478970745847997976201 x^44+2378025346883974506192 x^45+1873902751773088676195 x^46+836759633670565515504 x^47+485859099814696024063 x^48+131796835439272523136 x^49+131580751954471539004 x^50-16115381813289914496 x^51+32151610159942640149 x^52-7870621209970723248 x^53+3162130413196325257 x^54+1420106888069333232 x^55-1324904682249799421 x^56+1164025379592484224 x^57-534882396872737962 x^58+214458934685719296 x^59-61543933525520251 x^60+9592589186611344 x^61+631257530939435 x^62-1116621517345488 x^63+348544333814659 x^64-85556634869760 x^65+13194354180096 x^66-850195906560 x^67+113359454208 x^68)+1/(3011110502400 (-1+x)^15 x^9 (1+x)^15 (1+x^2)^14) nu^6 (12847404810240-123335086178304 x+1680849856299008 x^2-12587654446055424 x^3+58373130936086126 x^4-198855802579381440 x^5+313153399105602115 x^6+1125469080460899840 x^7-9202711880156313410 x^8+38833405606390263360 x^9-109866716015868603984 x^10+224741184351480664512 x^11-383039686051349561088 x^12+200838328715939340096 x^13+311800011512725653928 x^14-2741621295273008152896 x^15+4380438170997052254496 x^16-15801153086414155002816 x^17-7386519594240889412080 x^18-69372712078770121518144 x^19-166235892347494423324744 x^20-342040177194162731805120 x^21-931248687171477581012268 x^22-1486426135205054010295104 x^23-3675862105099038665601000 x^24-4807169393985529874654400 x^25-12293188588268440299193424 x^26-11175960228673486581119808 x^27-35669041020600362617535840 x^28-18198442257289633602681792 x^29-87283068133772739936470632 x^30-18607791404729664560542272 x^31-176018828095680652601085888 x^32-5094123823525932441432768 x^33-290191014176599584934310768 x^34+19692696407365285169853120 x^35-391148330562745556302724092 x^36+40106707172877673757799360 x^37-431937209954280157569929390 x^38+40106707172877673757799360 x^39-391148330562745556302724092 x^40+19692696407365285169853120 x^41-290191014176599584934310768 x^42-5094123823525932441432768 x^43-176018828095680652601085888 x^44-18607791404729664560542272 x^45-87283068133772739936470632 x^46-18198442257289633602681792 x^47-35669041020600362617535840 x^48-11175960228673486581119808 x^49-12293188588268440299193424 x^50-4807169393985529874654400 x^51-3675862105099038665601000 x^52-1486426135205054010295104 x^53-931248687171477581012268 x^54-342040177194162731805120 x^55-166235892347494423324744 x^56-69372712078770121518144 x^57-7386519594240889412080 x^58-15801153086414155002816 x^59+4380438170997052254496 x^60-2741621295273008152896 x^61+311800011512725653928 x^62+200838328715939340096 x^63-383039686051349561088 x^64+224741184351480664512 x^65-109866716015868603984 x^66+38833405606390263360 x^67-9202711880156313410 x^68+1125469080460899840 x^69+313153399105602115 x^70-198855802579381440 x^71+58373130936086126 x^72-12587654446055424 x^73+1680849856299008 x^74-123335086178304 x^75+12847404810240 x^76)-1/(12815286298214400 (-1+x)^17 x^10 (1+x)^17 (1+x^2)^15) nu^7 (46867332747755520-546785548723814400 x+7020009605317001216 x^2-57867331165990420480 x^3+302520413845017607631 x^4-1131945469092421889920 x^5+2446192392199209345934 x^6+2173249361203133017280 x^7-44628880933030587471087 x^8+209320301486509191106240 x^9-679804999484767855437852 x^10+1582450718772395134479040 x^11-2525753387403710387685127 x^12+2755350184094423294061760 x^13+3197365357341029787465182 x^14-15451341630005082285142400 x^15+49804350243986597413159271 x^16-50783462258900929887992320 x^17+221201845670869693445481568 x^18+396047294984996906044505600 x^19+1322234501655648792485098748 x^20+4321446456409990302370124800 x^21+9239616560011467802551517016 x^22+24165369810236415732048456960 x^23+50668654634596842416301763076 x^24+102421680311788541912405111040 x^25+216223443606284355406936085488 x^26+347300263978017403984503077120 x^27+763307351797455210096169733236 x^28+925072991499366467263625432320 x^29+2311541844882666479674202618680 x^30+1875703133129583814108099962880 x^31+6041971653227788301161767001996 x^32+2755118015189340257563347960320 x^33+13500817649512362153931365984928 x^34+2547213175024797490898457827840 x^35+25484726893467552537465161438018 x^36+410771460936844560902679921920 x^37+40294953559474197561512837458948 x^38-3106607837018233934992656462720 x^39+53117088938931840437982742707838 x^40-5885814059913341227292369322880 x^41+58252266239864974841881368398424 x^42-5885814059913341227292369322880 x^43+53117088938931840437982742707838 x^44-3106607837018233934992656462720 x^45+40294953559474197561512837458948 x^46+410771460936844560902679921920 x^47+25484726893467552537465161438018 x^48+2547213175024797490898457827840 x^49+13500817649512362153931365984928 x^50+2755118015189340257563347960320 x^51+6041971653227788301161767001996 x^52+1875703133129583814108099962880 x^53+2311541844882666479674202618680 x^54+925072991499366467263625432320 x^55+763307351797455210096169733236 x^56+347300263978017403984503077120 x^57+216223443606284355406936085488 x^58+102421680311788541912405111040 x^59+50668654634596842416301763076 x^60+24165369810236415732048456960 x^61+9239616560011467802551517016 x^62+4321446456409990302370124800 x^63+1322234501655648792485098748 x^64+396047294984996906044505600 x^65+221201845670869693445481568 x^66-50783462258900929887992320 x^67+49804350243986597413159271 x^68-15451341630005082285142400 x^69+3197365357341029787465182 x^70+2755350184094423294061760 x^71-2525753387403710387685127 x^72+1582450718772395134479040 x^73-679804999484767855437852 x^74+209320301486509191106240 x^75-44628880933030587471087 x^76+2173249361203133017280 x^77+2446192392199209345934 x^78-1131945469092421889920 x^79+302520413845017607631 x^80-57867331165990420480 x^81+7020009605317001216 x^82-546785548723814400 x^83+46867332747755520 x^84)+1/(25630572596428800 (-1+x)^19 x^11 (1+x)^19 (1+x^2)^16) nu^8 (82017832308572160-1124815985946132480 x+14191912224675594240 x^2-125362284399672950784 x^3+727641470179424846135 x^4-3001008240636532738920 x^5+7971290979866843333110 x^6-3259943514184186726888 x^7-89598585061216936025405 x^8+540860226534942340159264 x^9-1905505555438909653118200 x^10+4988315415315429674800672 x^11-9295793061364697621680210 x^12+9474856709594827256961616 x^13+2527044920739948066000020 x^14-58964333013444441431343536 x^15+151049023791416241322441550 x^16-340812157860391464623012576 x^17+118385706866865365967821000 x^18-1402873361705638510823903712 x^19-5054907799699261249023136105 x^20-13270807794775821150656985544 x^21-47192493968369482376465587010 x^22-114085387994372752362531434824 x^23-296006947183629687811307600805 x^24-692545851286753382920026485120 x^25-1509082888761792439383189721440 x^26-3193670421412847564321896461696 x^27-6407848837822330186162446533880 x^28-11698300649124388379660037475392 x^29-23028979399058734060729207990800 x^30-34381532500108504835578299577408 x^31-71646860591818862483677836799800 x^32-80405187924767579523662237670272 x^33-195916214803368388227664176160480 x^34-146248240868217067362535917660032 x^35-470923677676607228921387795617010 x^36-196363693365542943977212394104656 x^37-984595643106565595043106039700660 x^38-165298272627963960607877865162832 x^39-1768025798569282461997089960810490 x^40-7826817535018651476190284082240 x^41-2700466875601958093568952782502800 x^42+231422879714941034939006549439936 x^43-3488221061538634943540473452404940 x^44+414814525876498477628889542547424 x^45-3799924596211736757783155503159560 x^46+414814525876498477628889542547424 x^47-3488221061538634943540473452404940 x^48+231422879714941034939006549439936 x^49-2700466875601958093568952782502800 x^50-7826817535018651476190284082240 x^51-1768025798569282461997089960810490 x^52-165298272627963960607877865162832 x^53-984595643106565595043106039700660 x^54-196363693365542943977212394104656 x^55-470923677676607228921387795617010 x^56-146248240868217067362535917660032 x^57-195916214803368388227664176160480 x^58-80405187924767579523662237670272 x^59-71646860591818862483677836799800 x^60-34381532500108504835578299577408 x^61-23028979399058734060729207990800 x^62-11698300649124388379660037475392 x^63-6407848837822330186162446533880 x^64-3193670421412847564321896461696 x^65-1509082888761792439383189721440 x^66-692545851286753382920026485120 x^67-296006947183629687811307600805 x^68-114085387994372752362531434824 x^69-47192493968369482376465587010 x^70-13270807794775821150656985544 x^71-5054907799699261249023136105 x^72-1402873361705638510823903712 x^73+118385706866865365967821000 x^74-340812157860391464623012576 x^75+151049023791416241322441550 x^76-58964333013444441431343536 x^77+2527044920739948066000020 x^78+9474856709594827256961616 x^79-9295793061364697621680210 x^80+4988315415315429674800672 x^81-1905505555438909653118200 x^82+540860226534942340159264 x^83-89598585061216936025405 x^84-3259943514184186726888 x^85+7971290979866843333110 x^86-3001008240636532738920 x^87+727641470179424846135 x^88-125362284399672950784 x^89+14191912224675594240 x^90-1124815985946132480 x^91+82017832308572160 x^92)-1/(181095373737327329280 (-1+x)^21 x^12 (1+x)^21 (1+x^2)^17) nu^9 (515115729741731069952-8113072743432264351744 x+103265630747851090821120 x^2-963030964478863938158592 x^3+6115837205884129374415419 x^4-27714366239453149532193792 x^5+85649950077059164280239338 x^6-108925564085480754191655936 x^7-573488670428136285366931463 x^8+4634165180687792063848224768 x^9-19036091991011412093704390396 x^10+53817236030894234450354460672 x^11-112928958206632485509233726021 x^12+150214881470600076491394991104 x^13+10284486722915249363566882470 x^14-564708847017288117125782477824 x^15+2055744218718093490926425141617 x^16-3867929550756844064659577647104 x^17+6604625297331948903710426886680 x^18+5231118725179491893466846449664 x^19+32855896382306384386157346305045 x^20+185620539124549446530487493506048 x^21+491608575687021363267390537682398 x^22+1740998658160730230797955743224832 x^23+4736903604165532672428936941594631 x^24+12571646239993525168063797388867584 x^25+31646492701706325434249750139928500 x^26+73630087571027866591371840443824128 x^27+164767200078719119705812325005740637 x^28+349045869833085032292042646248016896 x^29+704782946996503278534042009217483506 x^30+1350166113294612196816461250843978752 x^31+2556061170647560824132026591239962727 x^32+4292416780071923653214357142728589312 x^33+8072288835402956873570904285708743968 x^34+11200281316297052353260309139408011264 x^35+22659474351178615298765555804526429038 x^36+23702990949391676769813015369376831488 x^37+57022080814883155892014432908488832964 x^38+39629593879203676365207376685256726528 x^39+128058231775651098634606274077234967258 x^40+49346927145060126664172937896437592064 x^41+253535630734776530271435307667830602568 x^42+37882971952630080707960188975114039296 x^43+436769170714577175577513872486662113550 x^44-3030536519205845201747819214679775232 x^45+648110454983533937280184198928986854364 x^46-60896799433857985336613630720356374528 x^47+823087895322042401153883800087151714410 x^48-103915187412735708888991661738604699648 x^49+891645978445588162035840208714656369040 x^50-103915187412735708888991661738604699648 x^51+823087895322042401153883800087151714410 x^52-60896799433857985336613630720356374528 x^53+648110454983533937280184198928986854364 x^54-3030536519205845201747819214679775232 x^55+436769170714577175577513872486662113550 x^56+37882971952630080707960188975114039296 x^57+253535630734776530271435307667830602568 x^58+49346927145060126664172937896437592064 x^59+128058231775651098634606274077234967258 x^60+39629593879203676365207376685256726528 x^61+57022080814883155892014432908488832964 x^62+23702990949391676769813015369376831488 x^63+22659474351178615298765555804526429038 x^64+11200281316297052353260309139408011264 x^65+8072288835402956873570904285708743968 x^66+4292416780071923653214357142728589312 x^67+2556061170647560824132026591239962727 x^68+1350166113294612196816461250843978752 x^69+704782946996503278534042009217483506 x^70+349045869833085032292042646248016896 x^71+164767200078719119705812325005740637 x^72+73630087571027866591371840443824128 x^73+31646492701706325434249750139928500 x^74+12571646239993525168063797388867584 x^75+4736903604165532672428936941594631 x^76+1740998658160730230797955743224832 x^77+491608575687021363267390537682398 x^78+185620539124549446530487493506048 x^79+32855896382306384386157346305045 x^80+5231118725179491893466846449664 x^81+6604625297331948903710426886680 x^82-3867929550756844064659577647104 x^83+2055744218718093490926425141617 x^84-564708847017288117125782477824 x^85+10284486722915249363566882470 x^86+150214881470600076491394991104 x^87-112928958206632485509233726021 x^88+53817236030894234450354460672 x^89-19036091991011412093704390396 x^90+4634165180687792063848224768 x^91-573488670428136285366931463 x^92-108925564085480754191655936 x^93+85649950077059164280239338 x^94-27714366239453149532193792 x^95+6115837205884129374415419 x^96-963030964478863938158592 x^97+103265630747851090821120 x^98-8113072743432264351744 x^99+515115729741731069952 x^100)+1/(15 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^8) (768+40509 x^2+29793 x^4-7333086 x^6-47004293 x^8-67036080 x^10+297881161 x^12+1547420350 x^14+3342011611 x^16+4243955494 x^18+3342011611 x^20+1547420350 x^22+297881161 x^24-67036080 x^26-47004293 x^28-7333086 x^30+29793 x^32+40509 x^34+768 x^36) Log[2]+nu (-(1/(88200 (-1+x)^9 x^4 (1+x)^9 (1+x^2)^9))(806400-1755264 x+69825868 x^2-313177368 x^3-130075389 x^4-1287447798 x^5-39662357194 x^6-4839604980 x^7-344748975975 x^8-21182644882 x^9-811644393300 x^10+224758559914 x^11+1416964324002 x^12+1940619207366 x^13+11078615250152 x^14+5785069544002 x^15+22303807400574 x^16+7062178832030 x^17+13970841383496 x^18-1692336650382 x^19-19744444154752 x^20-16848846808878 x^21-43683986988828 x^22-21600798232398 x^23-27086494176632 x^24-9565665329262 x^25+8930016498568 x^26+4801042581790 x^27+23502571224174 x^28+8327435939522 x^29+13937622286504 x^30+4142619936966 x^31+2414148977842 x^32+665488550314 x^33-995147427348 x^34-158235836962 x^35-526960304275 x^36-67266965220 x^37-68370436522 x^38-5529707078 x^39+983910831 x^40-36672328 x^41+229142604 x^42-2507904 x^43+806400 x^44)-1/(105 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^9) (10752+170752 x+577878 x^2+3053105 x^3+984228 x^4-23188558 x^5-102246102 x^6-395889516 x^7-760723306 x^8-1705980266 x^9-1596565222 x^10-2276395052 x^11+3231831134 x^12+5854097682 x^13+25834221154 x^14+31361563244 x^15+68452047454 x^16+66134059430 x^17+106203539470 x^18+83073443318 x^19+106203539470 x^20+66134059430 x^21+68452047454 x^22+31361563244 x^23+25834221154 x^24+5854097682 x^25+3231831134 x^26-2276395052 x^27-1596565222 x^28-1705980266 x^29-760723306 x^30-395889516 x^31-102246102 x^32-23188558 x^33+984228 x^34+3053105 x^35+577878 x^36+170752 x^37+10752 x^38) Log[2])));

chibNLocLog[1] = 0;
chibNLocLog[2] = 0;
chibNLocLog[3] = 0;
chibNLocLog[4] = nu Gamma ((Pi (105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12))/(32 x^2 (-1+x^2)^4)+(3 Pi (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[2])/(16 x^2 (-1+x^2)^2)+(3 Pi (-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13) Log[x])/(16 x (-1+x^2)^5)-(3 Pi (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[1+x])/(16 x^2 (-1+x^2)^2));
chibNLocLog[5] = Gamma (nu (-(1/(90 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^7))(192-70345 x^2+1012248 x^4+16796521 x^6+53924064 x^8-26867973 x^10-515430360 x^12-1341361563 x^14-1778793408 x^16-1341361563 x^18-515430360 x^20-26867973 x^22+53924064 x^24+16796521 x^26+1012248 x^28-70345 x^30+192 x^32)-1/(30 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^8) (768+40509 x^2+29793 x^4-7333086 x^6-47004293 x^8-67036080 x^10+297881161 x^12+1547420350 x^14+3342011611 x^16+4243955494 x^18+3342011611 x^20+1547420350 x^22+297881161 x^24-67036080 x^26-47004293 x^28-7333086 x^30+29793 x^32+40509 x^34+768 x^36) G[{1},1-x]+(256 (1-213 x^4-5 x^6+3159 x^8+4833 x^10+189 x^12-675 x^14+7 x^18) G[{1},1-x]^2)/((-1+x)^8 x (1+x)^8)+((525-2498 x+5430 x^2-6324 x^3-5888 x^4+30882 x^5-60483 x^6+70568 x^7-60483 x^8+30882 x^9-5888 x^10-6324 x^11+5430 x^12-2498 x^13+525 x^14) G[{0,1},1-x])/(4 (-1+x)^5 x^2 (1+x)^5)-1/(4 (-1+x)^5 x^2 (1+x)^5) (525+2498 x+5430 x^2+6324 x^3-5888 x^4-30882 x^5-60483 x^6-70568 x^7-60483 x^8-30882 x^9-5888 x^10+6324 x^11+5430 x^12+2498 x^13+525 x^14) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])-((1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) (G[{1-I,1},1-x]+G[{1+I,1},1-x]))/(2 (-1+x)^5 x (1+x)^5))+nu^2 (1/(44100 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^8) (188160-39829184 x-68749940 x^2-358154923 x^3+923064940 x^4+6460709986 x^5+17452593620 x^6+58553910415 x^7+69306173300 x^8+163660060004 x^9+26514969180 x^10+64744381653 x^11-531452366340 x^12-695910106626 x^13-1819656084540 x^14-1960277378745 x^15-3057751871580 x^16-2626177239560 x^17-3057751871580 x^18-1960277378745 x^19-1819656084540 x^20-695910106626 x^21-531452366340 x^22+64744381653 x^23+26514969180 x^24+163660060004 x^25+69306173300 x^26+58553910415 x^27+17452593620 x^28+6460709986 x^29+923064940 x^30-358154923 x^31-68749940 x^32-39829184 x^33+188160 x^34)+1/(210 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^9) (10752+170752 x+577878 x^2+3053105 x^3+984228 x^4-23188558 x^5-102246102 x^6-395889516 x^7-760723306 x^8-1705980266 x^9-1596565222 x^10-2276395052 x^11+3231831134 x^12+5854097682 x^13+25834221154 x^14+31361563244 x^15+68452047454 x^16+66134059430 x^17+106203539470 x^18+83073443318 x^19+106203539470 x^20+66134059430 x^21+68452047454 x^22+31361563244 x^23+25834221154 x^24+5854097682 x^25+3231831134 x^26-2276395052 x^27-1596565222 x^28-1705980266 x^29-760723306 x^30-395889516 x^31-102246102 x^32-23188558 x^33+984228 x^34+3053105 x^35+577878 x^36+170752 x^37+10752 x^38) G[{1},1-x]-(256 (1+2 x+10 x^2-217 x^4-426 x^5-700 x^6-10 x^7+2756 x^8+6318 x^9+6572 x^10+9666 x^11+2744 x^12+378 x^13-772 x^14-1350 x^15-165 x^16+10 x^18+14 x^19+x^20) G[{1},1-x]^2)/((-1+x)^8 x^2 (1+x)^8)-((1+x^2) (1-4 x^2+x^4) (525-3046 x+6403 x^2-8724 x^3+6403 x^4-3046 x^5+525 x^6) G[{0,1},1-x])/(4 (-1+x)^3 x^2 (1+x)^5)+1/(4 (-1+x)^5 x^2 (1+x)^5) (1575+5896 x+10275 x^2+13008 x^3-13171 x^4-62088 x^5-125655 x^6-143008 x^7-125655 x^8-62088 x^9-13171 x^10+13008 x^11+10275 x^12+5896 x^13+1575 x^14) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])-1/(4 (-1+x)^5 x^2 (1+x)^5) (525-7292 x-585 x^2-24216 x^3-54643 x^4+810684 x^5-90705 x^6+2177200 x^7-90705 x^8+810684 x^9-54643 x^10-24216 x^11-585 x^12-7292 x^13+525 x^14) (G[{1-I,1},1-x]+G[{1+I,1},1-x])));

